Small unit-distance graphs in the plane

We prove that a graph on up to 9 vertices is a unit-distance graph if and only if it does not contain one of 74 so-called minimal forbidden graphs. This extends the work of Chilakamarri and Mahoney (1995), who provide a similar classification for unit-distance graphs on up to 7 vertices.

==> anc/smallUDmathematica.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     48341,       1358]
NotebookOptionsPosition[     47657,       1329]
NotebookOutlinePosition[     48014,       1345]
CellTagsIndexPosition[     47971,       1342]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "code", " ", "is", " ", "meant", " ", "to", " ", "accompany", 
    " ", "the", " ", "paper"}], " ", "*)"}], "\n", 
  RowBox[{
  "(*", " ", "\"\<Small unit-distance graphs in the plane\>\"", " ", "*)"}], 
  "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "by", " ", "Aidan", " ", "Globus", " ", "and", " ", "Hans", " ", 
    "Parshall"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Graph", " ", "H1", " ", "with", "\[IndentingNewLine]", "vertices", " ", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7", ",", "8"}], "}"}], "\[IndentingNewLine]", "edges", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", ",", "3"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"0", ",", "5"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"0", ",", "7"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", ",", "4"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", ",", "6"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", ",", "7"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"2", ",", "5"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"2", ",", "6"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"2", ",", "8"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"3", ",", "7"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"3", ",", "8"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"4", ",", "6"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"4", ",", "8"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"5", ",", "7"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"6", ",", "8"}], ")"}]}], "}"}], "\[IndentingNewLine]", 
     "unit"}], "-", 
    RowBox[{
    "distance", " ", "coordinates", " ", "given", " ", "by", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", ",", "0"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"2", ",", "0"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"x1", ",", "x2"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"y1", ",", "y2"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"z1", ",", "z2"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"w1", ",", "w2"}], ")"}]}], "}"}]}]}], "\[IndentingNewLine]", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x1", " ", "-", " ", 
            RowBox[{"3", "/", "2"}]}], ")"}], "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x2", " ", "-", " ", 
            RowBox[{
             RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}]}], ")"}], "^", 
          "2"}]}], " ", "\[Equal]", " ", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"y1", " ", "-", " ", "2"}], ")"}], "^", "2"}], " ", "+", 
         " ", 
         RowBox[{"y2", "^", "2"}]}], " ", "\[Equal]", " ", "1"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x1", " ", "-", " ", "y1"}], ")"}], "^", "2"}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x2", " ", "-", " ", "y2"}], ")"}], "^", "2"}]}], " ", 
        "\[Equal]", " ", "3"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"z1", "^", "2"}], " ", "+", " ", 
         RowBox[{"z2", "^", "2"}]}], " ", "\[Equal]", " ", "1"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z1", " ", "-", " ", "x1"}], ")"}], "^", "2"}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z2", " ", "-", " ", "x2"}], ")"}], "^", "2"}]}], " ", 
        "\[Equal]", " ", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z1", " ", "-", " ", "y1"}], ")"}], "^", "2"}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z2", " ", "-", " ", "y2"}], ")"}], "^", "2"}]}], " ", 
        "\[Equal]", " ", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w1", " ", "-", " ", "x1"}], ")"}], "^", "2"}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w2", " ", "-", " ", "x2"}], ")"}], "^", "2"}]}], " ", 
        "\[Equal]", " ", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w1", " ", "-", " ", "y1"}], ")"}], "^", "2"}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w2", " ", "-", " ", "y2"}], ")"}], "^", "2"}]}], " ", 
        "\[Equal]", " ", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w1", " ", "-", " ", "z1"}], ")"}], "^", "2"}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w2", " ", "-", " ", "z2"}], ")"}], "^", "2"}]}], " ", 
        "\[Equal]", " ", "1"}]}], "\[IndentingNewLine]", "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"coords", " ", "=", " ", 
    RowBox[{"RootReduce", "[", 
     RowBox[{"CylindricalDecomposition", "[", 
      RowBox[{"constraints", ",", 
       RowBox[{"{", 
        RowBox[{
        "x1", ",", "x2", ",", "y1", ",", "y2", ",", "z1", ",", "z2", ",", 
         "w1", ",", "w2"}], "}"}]}], "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.759151117890567*^9, 3.759151260971182*^9}, {
   3.759151351855751*^9, 3.759151390142816*^9}, {3.7591514332320423`*^9, 
   3.759151437783657*^9}, 3.759151547368639*^9, {3.759756257149582*^9, 
   3.7597562603548326`*^9}, {3.767090894713668*^9, 3.7670909220771923`*^9}, {
   3.767091242224139*^9, 3.7670913696998253`*^9}, {3.767091430564021*^9, 
   3.7670915093264217`*^9}, {3.767091559962924*^9, 3.767091560311482*^9}, {
   3.767091665670136*^9, 3.76709166631717*^9}, {3.767091703436891*^9, 
   3.767091707435213*^9}, {3.7670918065217876`*^9, 3.76709181015475*^9}, {
   3.7670929677742853`*^9, 3.767093038289329*^9}, {3.767093097061336*^9, 
   3.767093130079397*^9}, {3.7672717193135157`*^9, 3.76727171973838*^9}, {
   3.767275244662684*^9, 3.767275258693306*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"21", " ", "#1"}], "-", 
         RowBox[{"192", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"389", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"231", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"42", " ", 
          SuperscriptBox["#1", "5"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"x2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "27"}], "+", 
         RowBox[{"531", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"3513", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"7870", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"483", " ", 
          SuperscriptBox["#1", "8"]}], "+", 
         RowBox[{"1764", " ", 
          SuperscriptBox["#1", "10"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"y1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "981"}], "+", 
         RowBox[{"2859", " ", "#1"}], "-", 
         RowBox[{"3688", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"2484", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"840", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"112", " ", 
          SuperscriptBox["#1", "5"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"y2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "34992"}], "+", 
         RowBox[{"109593", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"128088", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"79920", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"38976", " ", 
          SuperscriptBox["#1", "8"]}], "+", 
         RowBox[{"12544", " ", 
          SuperscriptBox["#1", "10"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"z1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "2749"}], "+", 
         RowBox[{"12978", " ", "#1"}], "-", 
         RowBox[{"24420", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"22928", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"10752", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"2016", " ", 
          SuperscriptBox["#1", "5"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"z2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "75843"}], "-", 
         RowBox[{"135684", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"30384", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"896128", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"2838528", " ", 
          SuperscriptBox["#1", "8"]}], "+", 
         RowBox[{"4064256", " ", 
          SuperscriptBox["#1", "10"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"w1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "4428"}], "+", 
         RowBox[{"14157", " ", "#1"}], "-", 
         RowBox[{"18339", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"11906", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"3864", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"504", " ", 
          SuperscriptBox["#1", "5"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"w2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "432"}], "+", 
         RowBox[{"737001", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2318127", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"3175012", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"1389024", " ", 
          SuperscriptBox["#1", "8"]}], "+", 
         RowBox[{"254016", " ", 
          SuperscriptBox["#1", "10"]}]}], "&"}], ",", "2"}], "]"}]}]}], ")"}],
   "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "1"}], "&&", 
    RowBox[{"x2", "\[Equal]", 
     SqrtBox["3"]}], "&&", 
    RowBox[{"y1", "\[Equal]", "1"}], "&&", 
    RowBox[{"y2", "\[Equal]", "0"}], "&&", 
    RowBox[{"z1", "\[Equal]", 
     FractionBox["1", "2"]}], "&&", 
    RowBox[{"z2", "\[Equal]", 
     FractionBox[
      SqrtBox["3"], "2"]}], "&&", 
    RowBox[{"w1", "\[Equal]", 
     FractionBox["3", "2"]}], "&&", 
    RowBox[{"w2", "\[Equal]", 
     FractionBox[
      SqrtBox["3"], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.767091581150072*^9, {3.76709170120173*^9, 3.767091709091269*^9}, 
   3.767091812726282*^9, 3.76709313192395*^9, 3.767271740984292*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.7670914993116837`*^9, 3.7670915003034277`*^9}, {
  3.7670918171980333`*^9, 3.7670918285034857`*^9}, {3.7670931392481117`*^9, 
  3.767093140013681*^9}, {3.7670931812239447`*^9, 3.767093198527574*^9}, {
  3.767271748630561*^9, 3.767271749563098*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0.6283602624201949`"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0.37587831578757164`"}], "&&", 
    RowBox[{"y1", "\[Equal]", "1.7280265918263589`"}], "&&", 
    RowBox[{"y2", "\[Equal]", 
     RowBox[{"-", "0.9623047673405832`"}]}], "&&", 
    RowBox[{"z1", "\[Equal]", "0.7918932454887551`"}], "&&", 
    RowBox[{"z2", "\[Equal]", 
     RowBox[{"-", "0.6106595514272141`"}]}], "&&", 
    RowBox[{"w1", "\[Equal]", "1.5644936087577987`"}], "&&", 
    RowBox[{"w2", "\[Equal]", "0.024233099874202416`"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "1.`"}], "&&", 
    RowBox[{"x2", "\[Equal]", "1.7320508075688772`"}], "&&", 
    RowBox[{"y1", "\[Equal]", "1.`"}], "&&", 
    RowBox[{"y2", "\[Equal]", "0.`"}], "&&", 
    RowBox[{"z1", "\[Equal]", "0.5`"}], "&&", 
    RowBox[{"z2", "\[Equal]", "0.8660254037844386`"}], "&&", 
    RowBox[{"w1", "\[Equal]", "1.5`"}], "&&", 
    RowBox[{"w2", "\[Equal]", "0.8660254037844386`"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.767091582964823*^9, {3.767091815224736*^9, 3.767091828683011*^9}, 
   3.767093140448542*^9, 3.767093199052946*^9, 3.767271749991239*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Graph", " ", "H2", " ", "with", "\[IndentingNewLine]", "vertices", " ", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7", ",", "8"}], "}"}], "\[IndentingNewLine]", "edges", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", ",", "3"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"0", ",", "5"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"0", ",", "7"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", ",", "4"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", ",", "7"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", ",", "8"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"2", ",", "5"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"2", ",", "6"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"2", ",", "8"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"3", ",", "6"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"3", ",", "7"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"4", ",", "7"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"4", ",", "8"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"5", ",", "8"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"6", ",", "8"}], ")"}]}], "}"}], "\[IndentingNewLine]", 
     "unit"}], "-", 
    RowBox[{
    "distance", " ", "coordinates", " ", "given", " ", "by", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", ",", "0"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", "3", "]"}], ",", "0"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"x1", ",", "x2"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"y1", ",", "y2"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z1", " ", "+", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "z2"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"w1", " ", "+", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "w2"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"u1", ",", "u2"}], ")"}]}], "}"}]}]}], "\[IndentingNewLine]", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"constraints", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x1", "^", "2"}], " ", "+", " ", 
         RowBox[{"x2", "^", "2"}]}], " ", "\[Equal]", " ", "1"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"y1", "^", "2"}], " ", "+", " ", 
         RowBox[{"y2", "^", "2"}]}], " ", "\[Equal]", " ", "1"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"z1", "^", "2"}], " ", "+", " ", 
         RowBox[{"z2", "^", "2"}]}], " ", "\[Equal]", " ", "1"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"w1", "^", "2"}], " ", "+", " ", 
         RowBox[{"w2", "^", "2"}]}], " ", "\[Equal]", " ", "1"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x1", " ", "-", " ", "y1"}], ")"}], "^", "2"}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x2", " ", "-", " ", "y2"}], ")"}], "^", "2"}]}], " ", 
        "\[Equal]", " ", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z1", " ", "-", " ", "w1"}], ")"}], "^", "2"}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z2", " ", "-", " ", "w2"}], ")"}], "^", "2"}]}], " ", 
        "\[Equal]", " ", "3"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x1", " ", "-", " ", 
            RowBox[{"Sqrt", "[", "3", "]"}], " ", "-", " ", "z1"}], ")"}], 
          "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x2", " ", "-", " ", "z2"}], ")"}], "^", "2"}]}], " ", 
        "\[Equal]", " ", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"y1", " ", "-", " ", 
            RowBox[{"Sqrt", "[", "3", "]"}], " ", "-", " ", "w1"}], ")"}], 
          "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"y2", " ", "-", " ", "w2"}], ")"}], "^", "2"}]}], " ", 
        "\[Equal]", " ", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u1", " ", "-", " ", 
            RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "^", "2"}], " ", "+", 
         " ", 
         RowBox[{"u2", "^", "2"}]}], " ", "\[Equal]", " ", "1"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u1", " ", "-", " ", 
            RowBox[{"Sqrt", "[", "3", "]"}], " ", "-", " ", "z1"}], ")"}], 
          "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u2", " ", "-", " ", "z2"}], ")"}], "^", "2"}]}], " ", 
        "\[Equal]", " ", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u1", " ", "-", " ", 
            RowBox[{"Sqrt", "[", "3", "]"}], " ", "-", " ", "w1"}], ")"}], 
          "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u2", " ", "-", " ", "w2"}], ")"}], "^", "2"}]}], " ", 
        "\[Equal]", " ", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"CylindricalDecomposition", "[", 
     RowBox[{"constraints", ",", 
      RowBox[{"{", 
       RowBox[{
       "x1", ",", "x2", ",", "y1", ",", "y2", ",", "z1", ",", "z2", ",", "w1",
         ",", "w2", ",", "u1", ",", "u2"}], "}"}]}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.759151438949935*^9, 3.759151443126875*^9}, {
  3.767018116414319*^9, 3.767018116661025*^9}, {3.767019077010585*^9, 
  3.767019077110875*^9}, {3.767090929210153*^9, 3.76709096596493*^9}, {
  3.767091271228097*^9, 3.767091271891708*^9}, {3.767091450971203*^9, 
  3.767091458088038*^9}, {3.767091588707481*^9, 3.767091590011904*^9}, {
  3.767093520227222*^9, 3.767093597345253*^9}, {3.767093660932123*^9, 
  3.767093705076988*^9}, {3.767271724930522*^9, 3.767271725170457*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"937024", "-", 
         RowBox[{"11776131", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"35601444", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"57337632", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"56127168", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"30233088", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"6718464", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], "&&", 
    RowBox[{"x2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "193"}], "+", 
         RowBox[{"297", " ", "#1"}], "+", 
         RowBox[{"2538", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"6552", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"9720", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"7776", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"y1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"937024", "-", 
         RowBox[{"11776131", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"35601444", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"57337632", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"56127168", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"30233088", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"6718464", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}]}], "&&", 
    RowBox[{"y2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "193"}], "-", 
         RowBox[{"297", " ", "#1"}], "+", 
         RowBox[{"2538", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"6552", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"9720", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"7776", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"z1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"16384", "-", 
         RowBox[{"218475", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"1060020", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"2608416", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"3623616", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"2612736", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"746496", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"z2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"83", "+", 
         RowBox[{"207", " ", "#1"}], "+", 
         RowBox[{"342", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"1296", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"2808", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"864", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"w1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"16384", "-", 
         RowBox[{"218475", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"1060020", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"2608416", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"3623616", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"2612736", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"746496", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"w2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"83", "-", 
         RowBox[{"207", " ", "#1"}], "+", 
         RowBox[{"342", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"1296", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"2808", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"864", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"u1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "3721"}], "+", 
         RowBox[{"10080", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"6912", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"1728", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"u2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "23"}], "+", 
         RowBox[{"1872", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"3456", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"1728", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}]}], ")"}], 
  "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"937024", "-", 
         RowBox[{"11776131", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"35601444", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"57337632", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"56127168", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"30233088", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"6718464", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], "&&", 
    RowBox[{"x2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "193"}], "-", 
         RowBox[{"297", " ", "#1"}], "+", 
         RowBox[{"2538", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"6552", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"9720", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"7776", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"y1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"937024", "-", 
         RowBox[{"11776131", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"35601444", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"57337632", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"56127168", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"30233088", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"6718464", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}]}], "&&", 
    RowBox[{"y2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "193"}], "+", 
         RowBox[{"297", " ", "#1"}], "+", 
         RowBox[{"2538", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"6552", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"9720", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"7776", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"z1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"16384", "-", 
         RowBox[{"218475", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"1060020", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"2608416", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"3623616", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"2612736", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"746496", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"z2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"83", "-", 
         RowBox[{"207", " ", "#1"}], "+", 
         RowBox[{"342", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"1296", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"2808", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"864", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"w1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"16384", "-", 
         RowBox[{"218475", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"1060020", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"2608416", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"3623616", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"2612736", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"746496", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"w2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"83", "+", 
         RowBox[{"207", " ", "#1"}], "+", 
         RowBox[{"342", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"1296", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"2808", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"864", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"u1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "3721"}], "+", 
         RowBox[{"10080", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"6912", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"1728", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"u2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "23"}], "+", 
         RowBox[{"1872", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"3456", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"1728", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}]}], ")"}], 
  "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"937024", "-", 
         RowBox[{"11776131", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"35601444", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"57337632", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"56127168", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"30233088", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"6718464", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}]}], "&&", 
    RowBox[{"x2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "193"}], "-", 
         RowBox[{"297", " ", "#1"}], "+", 
         RowBox[{"2538", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"6552", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"9720", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"7776", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"y1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"937024", "-", 
         RowBox[{"11776131", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"35601444", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"57337632", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"56127168", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"30233088", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"6718464", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], "&&", 
    RowBox[{"y2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "193"}], "+", 
         RowBox[{"297", " ", "#1"}], "+", 
         RowBox[{"2538", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"6552", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"9720", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"7776", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"z1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"16384", "-", 
         RowBox[{"218475", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"1060020", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"2608416", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"3623616", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"2612736", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"746496", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"z2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"83", "-", 
         RowBox[{"207", " ", "#1"}], "+", 
         RowBox[{"342", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"1296", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"2808", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"864", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"w1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"16384", "-", 
         RowBox[{"218475", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"1060020", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"2608416", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"3623616", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"2612736", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"746496", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"w2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"83", "+", 
         RowBox[{"207", " ", "#1"}], "+", 
         RowBox[{"342", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"1296", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"2808", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"864", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"u1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "3721"}], "+", 
         RowBox[{"10080", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"6912", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"1728", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"u2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "23"}], "+", 
         RowBox[{"1872", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"3456", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"1728", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}]}]}], ")"}], 
  "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"937024", "-", 
         RowBox[{"11776131", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"35601444", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"57337632", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"56127168", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"30233088", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"6718464", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}]}], "&&", 
    RowBox[{"x2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "193"}], "+", 
         RowBox[{"297", " ", "#1"}], "+", 
         RowBox[{"2538", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"6552", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"9720", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"7776", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"y1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"937024", "-", 
         RowBox[{"11776131", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"35601444", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"57337632", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"56127168", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"30233088", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"6718464", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}]}], "&&", 
    RowBox[{"y2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "193"}], "-", 
         RowBox[{"297", " ", "#1"}], "+", 
         RowBox[{"2538", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"6552", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"9720", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"7776", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"z1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"16384", "-", 
         RowBox[{"218475", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"1060020", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"2608416", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"3623616", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"2612736", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"746496", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}]}], "&&", 
    RowBox[{"z2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"83", "+", 
         RowBox[{"207", " ", "#1"}], "+", 
         RowBox[{"342", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"1296", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"2808", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"864", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"w1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"16384", "-", 
         RowBox[{"218475", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"1060020", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"2608416", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"3623616", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"2612736", " ", 
          SuperscriptBox["#1", "10"]}], "+", 
         RowBox[{"746496", " ", 
          SuperscriptBox["#1", "12"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"w2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"83", "-", 
         RowBox[{"207", " ", "#1"}], "+", 
         RowBox[{"342", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"1296", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"2808", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"2592", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"864", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"u1", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "3721"}], "+", 
         RowBox[{"10080", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"6912", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"1728", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
    RowBox[{"u2", "\[Equal]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "23"}], "+", 
         RowBox[{"1872", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"3456", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"1728", " ", 
          SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.767091636328463*^9, 3.7670937501137953`*^9, 
  3.767271802582429*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.767091070454645*^9, 3.767091079299445*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0.33267398626498956`"}], "&&", 
    RowBox[{"x2", "\[Equal]", 
     RowBox[{"-", "0.9430418966634312`"}]}], "&&", 
    RowBox[{"y1", "\[Equal]", "0.9830352324760856`"}], "&&", 
    RowBox[{"y2", "\[Equal]", 
     RowBox[{"-", "0.18341682504799922`"}]}], "&&", 
    RowBox[{"z1", "\[Equal]", 
     RowBox[{"-", "0.3997255476132319`"}]}], "&&", 
    RowBox[{"z2", "\[Equal]", 
     RowBox[{"-", "0.9166348709193328`"}]}], "&&", 
    RowBox[{"w1", "\[Equal]", 
     RowBox[{"-", "0.593966310404196`"}]}], "&&", 
    RowBox[{"w2", "\[Equal]", "0.8044899142343714`"}], "&&", 
    RowBox[{"u1", "\[Equal]", "0.7383589495514493`"}], "&&", 
    RowBox[{"u2", "\[Equal]", 
     RowBox[{"-", "0.11214495668496137`"}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0.33267398626498956`"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0.9430418966634312`"}], "&&", 
    RowBox[{"y1", "\[Equal]", "0.9830352324760856`"}], "&&", 
    RowBox[{"y2", "\[Equal]", "0.18341682504799922`"}], "&&", 
    RowBox[{"z1", "\[Equal]", 
     RowBox[{"-", "0.3997255476132319`"}]}], "&&", 
    RowBox[{"z2", "\[Equal]", "0.9166348709193328`"}], "&&", 
    RowBox[{"w1", "\[Equal]", 
     RowBox[{"-", "0.593966310404196`"}]}], "&&", 
    RowBox[{"w2", "\[Equal]", 
     RowBox[{"-", "0.8044899142343714`"}]}], "&&", 
    RowBox[{"u1", "\[Equal]", "0.7383589495514493`"}], "&&", 
    RowBox[{"u2", "\[Equal]", "0.11214495668496137`"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0.9830352324760856`"}], "&&", 
    RowBox[{"x2", "\[Equal]", 
     RowBox[{"-", "0.18341682504799922`"}]}], "&&", 
    RowBox[{"y1", "\[Equal]", "0.33267398626498956`"}], "&&", 
    RowBox[{"y2", "\[Equal]", 
     RowBox[{"-", "0.9430418966634312`"}]}], "&&", 
    RowBox[{"z1", "\[Equal]", 
     RowBox[{"-", "0.593966310404196`"}]}], "&&", 
    RowBox[{"z2", "\[Equal]", "0.8044899142343714`"}], "&&", 
    RowBox[{"w1", "\[Equal]", 
     RowBox[{"-", "0.3997255476132319`"}]}], "&&", 
    RowBox[{"w2", "\[Equal]", 
     RowBox[{"-", "0.9166348709193328`"}]}], "&&", 
    RowBox[{"u1", "\[Equal]", "0.7383589495514493`"}], "&&", 
    RowBox[{"u2", "\[Equal]", 
     RowBox[{"-", "0.11214495668496137`"}]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x1", "\[Equal]", "0.9830352324760856`"}], "&&", 
    RowBox[{"x2", "\[Equal]", "0.18341682504799922`"}], "&&", 
    RowBox[{"y1", "\[Equal]", "0.33267398626498956`"}], "&&", 
    RowBox[{"y2", "\[Equal]", "0.9430418966634312`"}], "&&", 
    RowBox[{"z1", "\[Equal]", 
     RowBox[{"-", "0.593966310404196`"}]}], "&&", 
    RowBox[{"z2", "\[Equal]", 
     RowBox[{"-", "0.8044899142343714`"}]}], "&&", 
    RowBox[{"w1", "\[Equal]", 
     RowBox[{"-", "0.3997255476132319`"}]}], "&&", 
    RowBox[{"w2", "\[Equal]", "0.9166348709193328`"}], "&&", 
    RowBox[{"u1", "\[Equal]", "0.7383589495514493`"}], "&&", 
    RowBox[{"u2", "\[Equal]", "0.11214495668496137`"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7670916364413548`*^9, 3.7670937502506733`*^9, 
  3.767271807739667*^9}]
}, Open  ]]
},
WindowSize->{1099, 1060},
WindowMargins->{{225, Automatic}, {Automatic, 59}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 7146, 193, 495, "Input"],
Cell[7729, 217, 5097, 148, 219, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12863, 370, 325, 5, 32, "Input"],
Cell[13191, 377, 1223, 26, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14451, 408, 6998, 191, 432, "Input"],
Cell[21452, 601, 22893, 647, 840, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44382, 1253, 120, 2, 32, "Input"],
Cell[44505, 1257, 3136, 69, 214, "Output"]
}, Open  ]]
}
]
*)



==> anc/smallUDsage.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# This code is meant to accompany the paper\n",
    "# \"Small unit-distance graphs in the plane\"\n",
    "# by Aidan Globus and Hans Parshall"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "code_folding": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "74 forbidden graphs\n"
     ]
    }
   ],
   "source": [
    "# all 74 forbidden graphs from Appendix A\n",
    "\n",
    "forbiddenEdges = [\n",
    "#n < 8\n",
    "[(0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (2, 3)],\n",
    "[(0, 3), (0, 4), (1, 3), (1, 4), (2, 3), (2, 4)],\n",
    "[(0, 1), (0, 2), (0, 3), (0, 4), (1, 2), (1, 5), (2, 3), (3, 4), (4, 5)],\n",
    "[(0, 1), (0, 3), (0, 4), (0, 6), (1, 2), (2, 3), (2, 5), (3, 4), (4, 5), (5, 6)],\n",
    "[(0, 1), (0, 2), (0, 3), (0, 6), (1, 2), (1, 6), (2, 3), (2, 4), (3, 4), (4, 5), (5, 6)],\n",
    "[(0, 1), (0, 2), (0, 6), (1, 2), (1, 3), (1, 5), (2, 3), (3, 4), (4, 5), (4, 6), (5, 6)],\n",
    "#n = 8, m = 12\n",
    "[(0, 4), (0, 5), (0, 6), (1, 5), (1, 7), (2, 6), (2, 7), (3, 6), (3, 7), (4, 5), (4, 7), (6, 7)],\n",
    "[(0, 3), (0, 4), (0, 6), (1, 4), (1, 5), (1, 7), (2, 5), (2, 6), (2, 7), (3, 6), (3, 7), (4, 7)],\n",
    "[(0, 3), (0, 4), (0, 5), (1, 4), (1, 5), (1, 6), (2, 5), (2, 6), (2, 7), (3, 6), (3, 7), (4, 7)],\n",
    "#n = 8, m = 13\n",
    "[(0, 1), (0, 2), (0, 7), (1, 2), (1, 3), (2, 3), (2, 4), (3, 4), (3, 5), (3, 6), (4, 5), (5, 6), (6, 7)],\n",
    "[(0, 1), (0, 2), (0, 7), (1, 2), (1, 3), (2, 3), (2, 4), (3, 4), (3, 5), (4, 5), (4, 6), (5, 6), (6, 7)],\n",
    "[(0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (1, 7), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7)],\n",
    "[(0, 4), (0, 5), (0, 7), (1, 4), (1, 6), (1, 7), (2, 5), (2, 6), (3, 6), (3, 7), (4, 7), (5, 7), (6, 7)],\n",
    "[(0, 4), (0, 5), (0, 7), (1, 4), (1, 6), (1, 7), (2, 5), (2, 6), (2, 7), (3, 5), (3, 6), (4, 7), (5, 7)],\n",
    "[(0, 3), (0, 5), (0, 7), (1, 4), (1, 5), (1, 7), (2, 5), (2, 6), (3, 6), (3, 7), (4, 6), (4, 7), (5, 7)],\n",
    "[(0, 3), (0, 5), (0, 7), (1, 4), (1, 5), (1, 6), (2, 4), (2, 6), (2, 7), (3, 6), (3, 7), (4, 5), (5, 7)],\n",
    "[(0, 3), (0, 6), (0, 7), (1, 4), (1, 5), (1, 6), (2, 4), (2, 5), (2, 7), (3, 6), (3, 7), (4, 5), (4, 7)],\n",
    "[(0, 3), (0, 5), (0, 7), (1, 4), (1, 5), (1, 6), (2, 4), (2, 6), (2, 7), (3, 6), (3, 7), (4, 5), (6, 7)],\n",
    "[(0, 3), (0, 4), (0, 6), (1, 4), (1, 5), (1, 7), (2, 5), (2, 6), (2, 7), (3, 6), (3, 7), (4, 6), (5, 7)],\n",
    "#n = 9, m = 13\n",
    "[(0, 4), (0, 6), (0, 7), (1, 5), (1, 8), (2, 5), (2, 8), (3, 6), (3, 7), (3, 8), (4, 7), (4, 8), (5, 6)],\n",
    "[(0, 5), (0, 6), (0, 7), (1, 5), (1, 7), (1, 8), (2, 5), (2, 8), (3, 6), (3, 7), (3, 8), (4, 6), (4, 8)],\n",
    "#n = 9, m = 14\n",
    "[(0, 1), (0, 2), (0, 5), (1, 2), (1, 3), (2, 3), (2, 4), (2, 6), (3, 4), (4, 8), (5, 6), (5, 7), (6, 8), (7, 8)],\n",
    "[(0, 3), (0, 5), (1, 4), (1, 6), (1, 7), (1, 8), (2, 5), (2, 6), (2, 8), (3, 7), (4, 6), (4, 7), (5, 8), (6, 8)],\n",
    "[(0, 4), (0, 7), (0, 8), (1, 5), (1, 6), (1, 7), (1, 8), (2, 5), (2, 8), (3, 6), (3, 8), (4, 8), (5, 7), (6, 7)],\n",
    "[(0, 3), (0, 5), (0, 8), (1, 4), (1, 6), (1, 7), (2, 5), (2, 6), (2, 7), (2, 8), (3, 7), (3, 8), (4, 6), (4, 8)],\n",
    "[(0, 4), (0, 6), (0, 8), (1, 5), (1, 6), (1, 7), (2, 5), (2, 7), (2, 8), (3, 6), (3, 8), (4, 7), (4, 8), (5, 8)],\n",
    "[(0, 4), (0, 5), (0, 6), (1, 5), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (4, 7), (4, 8), (5, 8)],\n",
    "[(0, 4), (0, 5), (0, 6), (0, 8), (1, 5), (1, 6), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (3, 8), (4, 7), (7, 8)],\n",
    "[(0, 4), (0, 5), (0, 6), (1, 5), (1, 6), (1, 8), (2, 5), (2, 7), (3, 6), (3, 7), (3, 8), (4, 7), (5, 8), (7, 8)],\n",
    "[(0, 4), (0, 5), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (3, 8), (4, 8), (5, 7)],\n",
    "[(0, 4), (0, 5), (0, 8), (1, 4), (1, 6), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (3, 8), (4, 8), (5, 7), (6, 8)],\n",
    "[(0, 4), (0, 5), (1, 4), (1, 6), (1, 7), (1, 8), (2, 5), (2, 7), (3, 6), (3, 7), (4, 8), (5, 7), (5, 8), (6, 8)],\n",
    "[(0, 4), (0, 6), (0, 8), (1, 4), (1, 7), (1, 8), (2, 5), (2, 6), (2, 7), (2, 8), (3, 5), (3, 7), (4, 6), (5, 8)],\n",
    "[(0, 4), (0, 6), (0, 8), (1, 4), (1, 7), (1, 8), (2, 5), (2, 6), (2, 7), (3, 5), (3, 7), (3, 8), (4, 6), (5, 8)],\n",
    "[(0, 4), (0, 7), (0, 8), (1, 4), (1, 7), (2, 5), (2, 6), (2, 8), (3, 5), (3, 6), (4, 6), (4, 8), (5, 7), (5, 8)],\n",
    "[(0, 3), (0, 5), (0, 6), (1, 4), (1, 6), (1, 7), (1, 8), (2, 5), (2, 7), (3, 6), (3, 8), (4, 7), (4, 8), (5, 8)],\n",
    "[(0, 4), (0, 6), (0, 7), (1, 5), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (3, 8), (4, 8), (5, 8)],\n",
    "[(0, 3), (0, 5), (0, 6), (1, 4), (1, 6), (1, 8), (2, 5), (2, 6), (2, 8), (3, 7), (3, 8), (4, 7), (4, 8), (5, 7)],\n",
    "[(0, 4), (0, 5), (0, 8), (1, 4), (1, 7), (2, 5), (2, 6), (3, 6), (3, 7), (3, 8), (4, 6), (4, 8), (5, 7), (5, 8)],\n",
    "[(0, 3), (0, 6), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 6), (2, 7), (3, 7), (3, 8), (4, 7), (4, 8), (5, 8)], \n",
    "#n = 9, m = 15\n",
    "[(0, 4), (0, 5), (0, 7), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (3, 8), (5, 7), (6, 8), (7, 8)],\n",
    "[(0, 4), (0, 6), (0, 8), (1, 4), (1, 7), (2, 5), (2, 6), (2, 8), (3, 5), (3, 7), (3, 8), (4, 6), (5, 7), (5, 8), (6, 8)],\n",
    "[(0, 4), (0, 5), (0, 7), (1, 4), (1, 7), (1, 8), (2, 5), (2, 6), (2, 8), (3, 6), (3, 7), (3, 8), (4, 6), (5, 7), (6, 8)],\n",
    "[(0, 4), (0, 6), (0, 7), (1, 4), (1, 7), (1, 8), (2, 5), (2, 6), (2, 8), (3, 5), (3, 7), (3, 8), (4, 6), (4, 8), (5, 8)],\n",
    "[(0, 4), (0, 6), (0, 7), (1, 4), (1, 7), (2, 5), (2, 6), (2, 8), (3, 5), (3, 7), (3, 8), (4, 6), (5, 8), (6, 8), (7, 8)],\n",
    "[(0, 3), (0, 5), (0, 6), (1, 4), (1, 6), (1, 8), (2, 5), (2, 6), (2, 7), (3, 7), (3, 8), (4, 7), (4, 8), (5, 8), (7, 8)],\n",
    "[(0, 3), (0, 5), (0, 7), (1, 4), (1, 6), (1, 8), (2, 5), (2, 6), (2, 7), (3, 6), (3, 7), (4, 7), (4, 8), (5, 8), (6, 8)],\n",
    "[(0, 3), (0, 5), (0, 6), (0, 8), (1, 4), (1, 5), (1, 7), (2, 5), (2, 7), (2, 8), (3, 6), (3, 8), (4, 6), (4, 7), (7, 8)],\n",
    "[(0, 4), (0, 6), (0, 8), (1, 5), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (4, 7), (4, 8), (5, 8), (6, 8)],\n",
    "[(0, 4), (0, 5), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (4, 8), (5, 7), (5, 8), (6, 8)],\n",
    "[(0, 4), (0, 6), (0, 7), (0, 8), (1, 4), (1, 7), (2, 5), (2, 6), (2, 8), (3, 5), (3, 7), (3, 8), (4, 6), (5, 8), (7, 8)],\n",
    "[(0, 4), (0, 5), (0, 8), (1, 5), (1, 6), (1, 8), (2, 6), (2, 7), (3, 6), (3, 7), (4, 7), (4, 8), (5, 8), (6, 7), (6, 8)],\n",
    "[(0, 3), (0, 5), (0, 6), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (3, 7), (3, 8), (4, 7), (4, 8), (5, 6), (7, 8)],\n",
    "[(0, 3), (0, 5), (0, 6), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 7), (4, 7), (4, 8), (5, 6), (6, 8), (7, 8)],\n",
    "[(0, 3), (0, 5), (0, 6), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (3, 7), (3, 8), (4, 7), (4, 8), (5, 6), (6, 8)],\n",
    "[(0, 4), (0, 5), (0, 7), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 8), (3, 6), (3, 7), (3, 8), (4, 8), (5, 7), (6, 8)],\n",
    "[(0, 3), (0, 5), (0, 6), (0, 8), (1, 4), (1, 6), (1, 7), (2, 5), (2, 7), (2, 8), (3, 5), (3, 6), (4, 7), (4, 8), (5, 8)],\n",
    "[(0, 3), (0, 5), (0, 6), (0, 8), (1, 4), (1, 6), (1, 7), (2, 5), (2, 7), (2, 8), (3, 6), (3, 8), (4, 7), (4, 8), (5, 8)],\n",
    "[(0, 4), (0, 6), (0, 7), (1, 4), (1, 7), (1, 8), (2, 5), (2, 6), (2, 8), (3, 5), (3, 7), (3, 8), (4, 6), (5, 8), (7, 8)],\n",
    "[(0, 3), (0, 6), (0, 7), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (4, 6), (4, 8), (5, 7), (5, 8)],\n",
    "[(0, 3), (0, 5), (0, 6), (1, 4), (1, 6), (1, 7), (1, 8), (2, 5), (2, 6), (2, 7), (3, 5), (3, 8), (4, 7), (4, 8), (5, 8)],\n",
    "[(0, 4), (0, 5), (0, 7), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (3, 8), (4, 8), (5, 7), (6, 8)],\n",
    "[(0, 3), (0, 4), (0, 8), (1, 4), (1, 5), (1, 6), (2, 5), (2, 6), (2, 7), (3, 7), (3, 8), (4, 6), (4, 8), (5, 7), (7, 8)],\n",
    "[(0, 4), (0, 5), (0, 6), (1, 4), (1, 6), (1, 7), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (3, 8), (4, 5), (5, 8), (7, 8)],\n",
    "[(0, 3), (0, 5), (0, 6), (0, 8), (1, 4), (1, 6), (1, 7), (2, 5), (2, 7), (2, 8), (3, 5), (3, 6), (4, 7), (4, 8), (7, 8)],\n",
    "[(0, 4), (0, 6), (0, 8), (1, 4), (1, 7), (1, 8), (2, 5), (2, 6), (2, 7), (3, 5), (3, 7), (3, 8), (4, 6), (4, 8), (5, 7)],\n",
    "[(0, 3), (0, 4), (0, 6), (0, 8), (1, 4), (1, 5), (1, 7), (2, 5), (2, 6), (2, 8), (3, 7), (3, 8), (4, 6), (5, 7), (6, 8)],\n",
    "[(0, 3), (0, 5), (0, 6), (1, 4), (1, 5), (1, 7), (2, 5), (2, 7), (2, 8), (3, 6), (3, 8), (4, 6), (4, 7), (6, 8), (7, 8)], \n",
    "[(0, 3), (0, 5), (0, 7), (1, 4), (1, 6), (1, 7), (2, 5), (2, 6), (2, 8), (3, 7), (3, 8), (4, 6), (4, 7), (5, 8), (6, 8)],\n",
    "[(0, 3), (0, 6), (0, 8), (1, 4), (1, 6), (1, 7), (2, 5), (2, 6), (2, 7), (3, 6), (3, 8), (4, 7), (4, 8), (5, 7), (5, 8)], \n",
    "[(0, 3), (0, 4), (0, 8), (1, 4), (1, 5), (1, 6), (1, 8), (2, 5), (2, 6), (2, 7), (3, 7), (3, 8), (4, 6), (5, 7), (5, 8)],\n",
    "[(0, 4), (0, 6), (0, 7), (1, 4), (1, 6), (1, 8), (2, 5), (2, 6), (2, 8), (3, 5), (3, 7), (3, 8), (4, 7), (5, 7), (6, 8)],\n",
    "[(0, 3), (0, 5), (0, 7), (0, 8), (1, 4), (1, 5), (1, 6), (2, 5), (2, 6), (2, 8), (3, 6), (3, 7), (4, 7), (4, 8), (7, 8)], \n",
    "[(0, 3), (0, 5), (0, 8), (1, 4), (1, 6), (1, 7), (2, 5), (2, 6), (2, 7), (3, 7), (3, 8), (4, 6), (4, 8), (5, 7), (6, 8)]  \n",
    "]\n",
    "\n",
    "forbiddenGraphs = [Graph(edges) for edges in forbiddenEdges]\n",
    "\n",
    "print len(forbiddenGraphs), \"forbidden graphs\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "code_folding": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Testing [(0, 4), (0, 6), (0, 7), (1, 5), (1, 8), (2, 5), (2, 8), (3, 6), (3, 7), (3, 8), (4, 7), (4, 8), (5, 6)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 6 to 8 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 7), (0, 8), (1, 5), (1, 6), (1, 7), (1, 8), (2, 5), (2, 8), (3, 6), (3, 8), (4, 8), (5, 7), (6, 7)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 0 to 2 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 3), (0, 5), (0, 8), (1, 4), (1, 6), (1, 7), (2, 5), (2, 6), (2, 7), (2, 8), (3, 7), (3, 8), (4, 6), (4, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 5 to 7 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 6), (0, 8), (1, 5), (1, 6), (1, 7), (2, 5), (2, 7), (2, 8), (3, 6), (3, 8), (4, 7), (4, 8), (5, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 1 to 4 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 5), (0, 6), (1, 5), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (4, 7), (4, 8), (5, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 4 to 6 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 5), (0, 6), (0, 8), (1, 5), (1, 6), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (3, 8), (4, 7), (7, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 4 to 5 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 5), (0, 6), (1, 5), (1, 6), (1, 8), (2, 5), (2, 7), (3, 6), (3, 7), (3, 8), (4, 7), (5, 8), (7, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 0 to 3 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 5), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (3, 8), (4, 8), (5, 7)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 0 to 3 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 5), (0, 8), (1, 4), (1, 6), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (3, 8), (4, 8), (5, 7), (6, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 0 to 3 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 5), (1, 4), (1, 6), (1, 7), (1, 8), (2, 5), (2, 7), (3, 6), (3, 7), (4, 8), (5, 7), (5, 8), (6, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 0 to 7 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 6), (0, 8), (1, 4), (1, 7), (1, 8), (2, 5), (2, 6), (2, 7), (2, 8), (3, 5), (3, 7), (4, 6), (5, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 1 to 2 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 6), (0, 8), (1, 4), (1, 7), (1, 8), (2, 5), (2, 6), (2, 7), (3, 5), (3, 7), (3, 8), (4, 6), (5, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 1 to 2 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 7), (0, 8), (1, 4), (1, 7), (2, 5), (2, 6), (2, 8), (3, 5), (3, 6), (4, 6), (4, 8), (5, 7), (5, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 1 to 5 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 3), (0, 5), (0, 6), (1, 4), (1, 6), (1, 7), (1, 8), (2, 5), (2, 7), (3, 6), (3, 8), (4, 7), (4, 8), (5, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 1 to 5 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 6), (0, 7), (1, 5), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (3, 8), (4, 8), (5, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 5 to 0 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 5), (0, 7), (1, 4), (1, 7), (1, 8), (2, 5), (2, 6), (2, 8), (3, 6), (3, 7), (3, 8), (4, 6), (5, 7), (6, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 4 to 7 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 6), (0, 7), (1, 4), (1, 7), (1, 8), (2, 5), (2, 6), (2, 8), (3, 5), (3, 7), (3, 8), (4, 6), (4, 8), (5, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 0 to 3 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 6), (0, 7), (1, 4), (1, 7), (2, 5), (2, 6), (2, 8), (3, 5), (3, 7), (3, 8), (4, 6), (5, 8), (6, 8), (7, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 1 to 8 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 3), (0, 5), (0, 6), (1, 4), (1, 6), (1, 8), (2, 5), (2, 6), (2, 7), (3, 7), (3, 8), (4, 7), (4, 8), (5, 8), (7, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 0 to 2 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 3), (0, 5), (0, 7), (1, 4), (1, 6), (1, 8), (2, 5), (2, 6), (2, 7), (3, 6), (3, 7), (4, 7), (4, 8), (5, 8), (6, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 5 to 6 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 3), (0, 5), (0, 6), (0, 8), (1, 4), (1, 5), (1, 7), (2, 5), (2, 7), (2, 8), (3, 6), (3, 8), (4, 6), (4, 7), (7, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 0 to 1 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 6), (0, 8), (1, 5), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (4, 7), (4, 8), (5, 8), (6, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 2 to 4 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 5), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (4, 8), (5, 7), (5, 8), (6, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 2 to 6 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 6), (0, 7), (0, 8), (1, 4), (1, 7), (2, 5), (2, 6), (2, 8), (3, 5), (3, 7), (3, 8), (4, 6), (5, 8), (7, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 8 to 6 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 5), (0, 8), (1, 5), (1, 6), (1, 8), (2, 6), (2, 7), (3, 6), (3, 7), (4, 7), (4, 8), (5, 8), (6, 7), (6, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 8 to 7 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 3), (0, 5), (0, 6), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (3, 7), (3, 8), (4, 7), (4, 8), (5, 6), (7, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 8 to 6 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 3), (0, 5), (0, 6), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 7), (4, 7), (4, 8), (5, 6), (6, 8), (7, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 8 to 5 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 3), (0, 5), (0, 6), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (3, 7), (3, 8), (4, 7), (4, 8), (5, 6), (6, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 8 to 7 ...\n",
      "Forbidden!\n",
      "\n",
      "\n",
      "Testing [(0, 4), (0, 5), (0, 7), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 8), (3, 6), (3, 7), (3, 8), (4, 8), (5, 7), (6, 8)] ...\n",
      "Found unfaithful subgraph ...\n",
      "Adding edge from vertex 2 to 3 ...\n",
      "Forbidden!\n",
      "\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# proof of Lemma 11\n",
    "# this is fast!\n",
    "\n",
    "Fupto8 = [G for G in forbiddenGraphs if G.order()<9]\n",
    "unfaithfulPairs=[\n",
    "    [Graph([(0,1),(0,2),(0,3),(1,2),(1,4),(2,5),(3,4),(4,5)]),(3,5)],\n",
    "    [Graph([(0,1),(0,2),(0,3),(0,4),(0,5),(0,6),(1,2),(2,3),(3,4),(4,5),(5,6)]),(1,6)],\n",
    "    [Graph([(0,1),(0,2),(0,3),(0,4),(0,5),(1,6),(1,2),(2,3),(3,4),(4,5),(5,6)]),(0,6)],\n",
    "    [Graph([(0,1),(0,2),(0,4),(1,2),(1,3),(1,5),(2,3),(3,7),(4,5),(4,6),(5,7),(6,7)]),(2,6)],\n",
    "    [Graph([(0,1),(0,2),(0,4),(1,2),(1,3),(1,5),(2,3),(3,7),(4,5),(4,6),(5,7),(6,7)]),(5,6)]\n",
    "]\n",
    "\n",
    "def hasForbidden(graph,seeds):\n",
    "    for G in seeds:\n",
    "        if graph.subgraph_search(G) != None:\n",
    "            return True\n",
    "    else:\n",
    "        return false\n",
    "\n",
    "def verboseUnfaithful(graph):\n",
    "    oGraph=graph\n",
    "    graph=oGraph.copy()\n",
    "    changed=True\n",
    "    while(changed):\n",
    "        changed=False\n",
    "        for pair in unfaithfulPairs:\n",
    "            lookForG=pair[0]\n",
    "            for subV in graph.subgraph_search_iterator(lookForG):\n",
    "                subG=graph.subgraph(vertices=subV)\n",
    "                isoMap = subG.is_isomorphic(lookForG,True)[1]\n",
    "                if isoMap==None:\n",
    "                    continue\n",
    "                invMap = {v: k for k, v in isoMap.iteritems()}\n",
    "                v1=invMap[pair[1][0]]\n",
    "                v2=invMap[pair[1][1]]\n",
    "                if not graph.has_edge(v1,v2):\n",
    "                    changed=True\n",
    "                    print \"Found unfaithful subgraph ...\"\n",
    "                    print \"Adding edge from vertex\",v1,\"to\",v2,\"...\"\n",
    "                    graph.add_edge(v1,v2)\n",
    "                    if hasForbidden(graph,Fupto8):\n",
    "                        print \"Forbidden!\"\n",
    "                        return True\n",
    "    return False\n",
    "\n",
    "lemma11Edges = [\n",
    "    # F(9,13,1)\n",
    "    [(0, 4), (0, 6), (0, 7), (1, 5), (1, 8), (2, 5), (2, 8), (3, 6), (3, 7), (3, 8), (4, 7), (4, 8), (5, 6)],\n",
    "    # F(9,14,3) - F(9,14,16)\n",
    "    [(0, 4), (0, 7), (0, 8), (1, 5), (1, 6), (1, 7), (1, 8), (2, 5), (2, 8), (3, 6), (3, 8), (4, 8), (5, 7), (6, 7)],\n",
    "    [(0, 3), (0, 5), (0, 8), (1, 4), (1, 6), (1, 7), (2, 5), (2, 6), (2, 7), (2, 8), (3, 7), (3, 8), (4, 6), (4, 8)],\n",
    "    [(0, 4), (0, 6), (0, 8), (1, 5), (1, 6), (1, 7), (2, 5), (2, 7), (2, 8), (3, 6), (3, 8), (4, 7), (4, 8), (5, 8)],\n",
    "    [(0, 4), (0, 5), (0, 6), (1, 5), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (4, 7), (4, 8), (5, 8)],\n",
    "    [(0, 4), (0, 5), (0, 6), (0, 8), (1, 5), (1, 6), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (3, 8), (4, 7), (7, 8)],\n",
    "    [(0, 4), (0, 5), (0, 6), (1, 5), (1, 6), (1, 8), (2, 5), (2, 7), (3, 6), (3, 7), (3, 8), (4, 7), (5, 8), (7, 8)],\n",
    "    [(0, 4), (0, 5), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (3, 8), (4, 8), (5, 7)],\n",
    "    [(0, 4), (0, 5), (0, 8), (1, 4), (1, 6), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (3, 8), (4, 8), (5, 7), (6, 8)],\n",
    "    [(0, 4), (0, 5), (1, 4), (1, 6), (1, 7), (1, 8), (2, 5), (2, 7), (3, 6), (3, 7), (4, 8), (5, 7), (5, 8), (6, 8)],\n",
    "    [(0, 4), (0, 6), (0, 8), (1, 4), (1, 7), (1, 8), (2, 5), (2, 6), (2, 7), (2, 8), (3, 5), (3, 7), (4, 6), (5, 8)],\n",
    "    [(0, 4), (0, 6), (0, 8), (1, 4), (1, 7), (1, 8), (2, 5), (2, 6), (2, 7), (3, 5), (3, 7), (3, 8), (4, 6), (5, 8)],\n",
    "    [(0, 4), (0, 7), (0, 8), (1, 4), (1, 7), (2, 5), (2, 6), (2, 8), (3, 5), (3, 6), (4, 6), (4, 8), (5, 7), (5, 8)],\n",
    "    [(0, 3), (0, 5), (0, 6), (1, 4), (1, 6), (1, 7), (1, 8), (2, 5), (2, 7), (3, 6), (3, 8), (4, 7), (4, 8), (5, 8)],\n",
    "    [(0, 4), (0, 6), (0, 7), (1, 5), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (3, 8), (4, 8), (5, 8)],\n",
    "    # F(9,15,3) - F(9,15,16)\n",
    "    [(0, 4), (0, 5), (0, 7), (1, 4), (1, 7), (1, 8), (2, 5), (2, 6), (2, 8), (3, 6), (3, 7), (3, 8), (4, 6), (5, 7), (6, 8)],\n",
    "    [(0, 4), (0, 6), (0, 7), (1, 4), (1, 7), (1, 8), (2, 5), (2, 6), (2, 8), (3, 5), (3, 7), (3, 8), (4, 6), (4, 8), (5, 8)],\n",
    "    [(0, 4), (0, 6), (0, 7), (1, 4), (1, 7), (2, 5), (2, 6), (2, 8), (3, 5), (3, 7), (3, 8), (4, 6), (5, 8), (6, 8), (7, 8)],\n",
    "    [(0, 3), (0, 5), (0, 6), (1, 4), (1, 6), (1, 8), (2, 5), (2, 6), (2, 7), (3, 7), (3, 8), (4, 7), (4, 8), (5, 8), (7, 8)],\n",
    "    [(0, 3), (0, 5), (0, 7), (1, 4), (1, 6), (1, 8), (2, 5), (2, 6), (2, 7), (3, 6), (3, 7), (4, 7), (4, 8), (5, 8), (6, 8)],\n",
    "    [(0, 3), (0, 5), (0, 6), (0, 8), (1, 4), (1, 5), (1, 7), (2, 5), (2, 7), (2, 8), (3, 6), (3, 8), (4, 6), (4, 7), (7, 8)],\n",
    "    [(0, 4), (0, 6), (0, 8), (1, 5), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (4, 7), (4, 8), (5, 8), (6, 8)],\n",
    "    [(0, 4), (0, 5), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 6), (3, 7), (4, 8), (5, 7), (5, 8), (6, 8)],\n",
    "    [(0, 4), (0, 6), (0, 7), (0, 8), (1, 4), (1, 7), (2, 5), (2, 6), (2, 8), (3, 5), (3, 7), (3, 8), (4, 6), (5, 8), (7, 8)],\n",
    "    [(0, 4), (0, 5), (0, 8), (1, 5), (1, 6), (1, 8), (2, 6), (2, 7), (3, 6), (3, 7), (4, 7), (4, 8), (5, 8), (6, 7), (6, 8)],\n",
    "    [(0, 3), (0, 5), (0, 6), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (3, 7), (3, 8), (4, 7), (4, 8), (5, 6), (7, 8)],\n",
    "    [(0, 3), (0, 5), (0, 6), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (2, 8), (3, 7), (4, 7), (4, 8), (5, 6), (6, 8), (7, 8)],\n",
    "    [(0, 3), (0, 5), (0, 6), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 7), (3, 7), (3, 8), (4, 7), (4, 8), (5, 6), (6, 8)],\n",
    "    [(0, 4), (0, 5), (0, 7), (0, 8), (1, 4), (1, 6), (1, 8), (2, 5), (2, 8), (3, 6), (3, 7), (3, 8), (4, 8), (5, 7), (6, 8)],\n",
    "]\n",
    "\n",
    "lemma11Graphs = [Graph(edges) for edges in lemma11Edges]\n",
    "\n",
    "for G in lemma11Graphs:\n",
    "    print \"Testing\",G.edges(labels=False),\"...\"\n",
    "    verboseUnfaithful(G)\n",
    "    print \"\\n\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "code_folding": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "generated G27, a unit-distance graph on 27 vertices and 57 edges\n",
      "generated G118, a unit-distance graph on 118 vertices and 299 edges\n"
     ]
    }
   ],
   "source": [
    "# coordinates for G27 and G118 from Appendix B\n",
    "\n",
    "G27coords = [(0, 0), (-1/2, 1/2*sqrt(3)), (1/2, 1/2*sqrt(3)), (1, 0), (1/2, -1/2*sqrt(3)), (-1/2, -1/2*sqrt(3)), (-1, 0), (1/12*sqrt(33) + 1/12, -1/12*sqrt(11) + 1/12*sqrt(3)), (1/12*sqrt(33) + 11/12, 1/12*sqrt(11) + 1/12*sqrt(3)), (1/6*sqrt(33) + 1/2, -1/3*sqrt(3)), (1/6*sqrt(33), 1/6*sqrt(3)), (3/2, 1/2*sqrt(3)), (1/12*sqrt(33) + 1/4, 1/4*sqrt(11) - 5/12*sqrt(3)), (1/6*sqrt(33) + 1, 1/6*sqrt(3)), (1/12*sqrt(33) - 5/12, -1/12*sqrt(11) - 5/12*sqrt(3)), (2, 0), (5/6, 1/6*sqrt(11)), (11/6, 1/6*sqrt(11)), (-1/60*sqrt(385) + 17/12, -7/60*sqrt(35) + 1/12*sqrt(11)), (1/60*sqrt(385) + 17/12, 7/60*sqrt(35) + 1/12*sqrt(11)), (5/2, 1/2*sqrt(3)), (1/12*sqrt(11)*sqrt(3) + 13/12, -1/12*sqrt(11) + 1/12*sqrt(3)), (1/12*sqrt(11)*sqrt(3) + 5/12, 1/12*sqrt(11) - 5/12*sqrt(3)), (3/2, -1/2*sqrt(3)), (12/7, 1/7*sqrt(3)), (11/14, 5/14*sqrt(3)), (4/3, 1/6*sqrt(11) + 1/2*sqrt(3))]\n",
    "G118coords = [(0, 0), (-1/2, 1/2*sqrt(3)), (1/2, 1/2*sqrt(3)), (1, 0), (1/2, -1/2*sqrt(3)), (-1/2, -1/2*sqrt(3)), (-1, 0), (1/12*sqrt(33) + 1/12, -1/36*sqrt(3)*(sqrt(11)*sqrt(3) - 3)), (1/12*sqrt(33) + 11/12, 1/36*sqrt(3)*(sqrt(11)*sqrt(3) + 3)), (1/6*sqrt(33) + 1/2, -1/3*sqrt(3)), (1/6*sqrt(33), 1/6*sqrt(3)), (1/6*sqrt(33) - 1/2, -1/3*sqrt(3)), (1/6*sqrt(33), -5/6*sqrt(3)), (0, -sqrt(3)), (-1/60*(65*sqrt(11) - 115*sqrt(3) - sqrt(-38710*sqrt(33) + 275030))/(sqrt(11) - 7*sqrt(3)), -1/120*(130*sqrt(11) - 1590*sqrt(3) + 7*sqrt(-38710*sqrt(33) + 275030) + sqrt(-1277430*sqrt(33) + 9075990))/(7*sqrt(33) - 79)), (-1/380928*sqrt(62)*sqrt(2959*sqrt(33) + 5375)*(3*sqrt(33) - 179) + 1/24*sqrt(33) + 1/24, -1/35426304*sqrt(3)*(sqrt(62)*(11*sqrt(33)*(sqrt(11)*sqrt(3) + 39) + 5*sqrt(11)*sqrt(3) + 195)*sqrt(2959*sqrt(33) + 5375) + 1984*sqrt(33)*(sqrt(11)*sqrt(3) + 39) + 414656*sqrt(11)*sqrt(3) + 16171584)), (-1/32*(sqrt(15) - 7*sqrt(3))*sqrt(1024/((sqrt(15) - 7*sqrt(3))^2 + (3*sqrt(5) + 7)^2) - 1) - 3/32*sqrt(5) + 9/32, -1/32*(3*sqrt(5) + 7)*sqrt(1024/((sqrt(15) - 7*sqrt(3))^2 + (3*sqrt(5) + 7)^2) - 1) + 1/32*sqrt(15) + 9/32*sqrt(3)), (-3/8*sqrt(5) - 3/8, 1/8*sqrt(15) - 3/8*sqrt(3)), (-3/16*sqrt(5) + 1/16, 1/16*sqrt(15) + 1/16*sqrt(3)), (-1/32*(sqrt(15) - 7*sqrt(3))*sqrt(1024/((sqrt(15) - 7*sqrt(3))^2 + (3*sqrt(5) + 7)^2) - 1) - 9/32*sqrt(5) - 5/32, -1/32*(3*sqrt(5) + 7)*sqrt(1024/((sqrt(15) - 7*sqrt(3))^2 + (3*sqrt(5) + 7)^2) - 1) + 3/32*sqrt(15) - 5/32*sqrt(3)), (0, sqrt(3)), (1/12*sqrt(33) - 1/4, -1/12*sqrt(33)*sqrt(3) - 5/12*sqrt(3)), (3/2, 1/2*sqrt(3)), (1/12*sqrt(33) - 3/4, 1/12*sqrt(33)*sqrt(3) - 5/12*sqrt(3)), (1/36*sqrt(3)*(sqrt(33)*sqrt(3) + 9*sqrt(3) + 6*sqrt(-(sqrt(33) + 15)/(sqrt(33) - 9))), 1/36*sqrt(3)*((sqrt(33)*sqrt(3) - 3*sqrt(3))*sqrt(-(sqrt(33) + 15)/(sqrt(33) - 9)) - 6)), (1/24*(sqrt(33)*sqrt(3) + 5*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) + 1/24*sqrt(33) - 1/8, 1/24*(sqrt(33) - 3)*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - 1/24*sqrt(33)*sqrt(3) - 5/24*sqrt(3)), (1/24*(sqrt(11) - 7*sqrt(3))*sqrt(-(7*sqrt(11)*sqrt(3) + 5*sqrt(33) + 180)/(7*sqrt(11)*sqrt(3) + 5*sqrt(33) - 108)) + 1/24*sqrt(33) + 7/24, 1/72*sqrt(3)*((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(7*sqrt(11)*sqrt(3) + 5*sqrt(33) + 180)/(7*sqrt(11)*sqrt(3) + 5*sqrt(33) - 108)) - sqrt(11)*sqrt(3) - 15)), (-1/72*sqrt(3)*((sqrt(11)*sqrt(3) - 3)*sqrt(-(sqrt(11)*sqrt(3) - sqrt(33) + 264)/(sqrt(11)*sqrt(3) - sqrt(33) - 24)) - sqrt(33)*sqrt(3) - sqrt(3)), -1/72*sqrt(3)*((sqrt(33)*sqrt(3) + sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - sqrt(33) + 264)/(sqrt(11)*sqrt(3) - sqrt(33) - 24)) + sqrt(11)*sqrt(3) - 3)), (3/2, -1/2*sqrt(3)), (1, sqrt(3)), (1/12*sqrt(33) + 5/12, 1/36*sqrt(33)*sqrt(3) - 5/12*sqrt(3)), (-1/48*((sqrt(33) - 3)*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - sqrt(33)*sqrt(3) + 3*sqrt(3))*sqrt(-((sqrt(33)*sqrt(3) + 9*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - sqrt(33) + 27)/((sqrt(33)*sqrt(3) + 9*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - sqrt(33) - 21)) + 1/48*(sqrt(33)*sqrt(3) + 5*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) + 5/48*sqrt(33) + 3/16, 1/48*((sqrt(33)*sqrt(3) + 5*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - 3*sqrt(33) - 15)*sqrt(-((sqrt(33)*sqrt(3) + 9*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - sqrt(33) + 27)/((sqrt(33)*sqrt(3) + 9*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - sqrt(33) - 21)) + 1/48*(sqrt(33) - 3)*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - 1/48*sqrt(33)*sqrt(3) - 13/48*sqrt(3)), (1/12*sqrt(33) - 1/4, 1/12*sqrt(33)*sqrt(3) + 1/12*sqrt(3)), (1/12*sqrt(33) + 1/4, 1/12*sqrt(33)*sqrt(3) - 5/12*sqrt(3)), (-1/72*sqrt(3)*(((sqrt(33)*sqrt(3) - 3*sqrt(3))*sqrt(-(sqrt(33) + 15)/(sqrt(33) - 9)) + sqrt(11)*sqrt(3) - 9)*sqrt(-(3*sqrt(33)*(3*sqrt(11)*sqrt(3) + 211) + 4*(sqrt(33)*(7*sqrt(11) - 33*sqrt(3)) - 39*sqrt(11) + 193*sqrt(3))*sqrt(-(sqrt(33) + 15)/(sqrt(33) - 9)) - 57*sqrt(11)*sqrt(3) - 3945)/(3*sqrt(33)*(3*sqrt(11)*sqrt(3) - 77) + 4*(sqrt(33)*(7*sqrt(11) - 33*sqrt(3)) - 39*sqrt(11) + 193*sqrt(3))*sqrt(-(sqrt(33) + 15)/(sqrt(33) - 9)) - 57*sqrt(11)*sqrt(3) + 1527)) - 2*sqrt(33)*sqrt(3) - 10*sqrt(3) - 6*sqrt(-(sqrt(33) + 15)/(sqrt(33) - 9))), 1/72*sqrt(3)*(2*(4*sqrt(3) + 3*sqrt(-(sqrt(33) + 15)/(sqrt(33) - 9)))*sqrt(-(3*sqrt(33)*(3*sqrt(11)*sqrt(3) + 211) + 4*(sqrt(33)*(7*sqrt(11) - 33*sqrt(3)) - 39*sqrt(11) + 193*sqrt(3))*sqrt(-(sqrt(33) + 15)/(sqrt(33) - 9)) - 57*sqrt(11)*sqrt(3) - 3945)/(3*sqrt(33)*(3*sqrt(11)*sqrt(3) - 77) + 4*(sqrt(33)*(7*sqrt(11) - 33*sqrt(3)) - 39*sqrt(11) + 193*sqrt(3))*sqrt(-(sqrt(33) + 15)/(sqrt(33) - 9)) - 57*sqrt(11)*sqrt(3) + 1527)) + (sqrt(33)*sqrt(3) - 3*sqrt(3))*sqrt(-(sqrt(33) + 15)/(sqrt(33) - 9)) - sqrt(11)*sqrt(3) - 3)), (1/4*sqrt(33) - 1/4, -1/12*sqrt(3)*(sqrt(33) + 3)), (1, -sqrt(3)), (-1/24*(sqrt(11) + 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + 1/24*sqrt(33) + 7/24, -1/72*sqrt(3)*((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) - 21)), (-3/2, 1/2*sqrt(3)), (-1/24*(sqrt(11) + 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) + 7*sqrt(33) - 204)/(5*sqrt(11)*sqrt(3) + 7*sqrt(33) + 84)) + 1/24*sqrt(33) - 5/24, -1/72*sqrt(3)*((sqrt(33)*sqrt(3) + 7*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) + 7*sqrt(33) - 204)/(5*sqrt(11)*sqrt(3) + 7*sqrt(33) + 84)) + sqrt(11)*sqrt(3) - 21)), (-1/12*sqrt(33) - 1/4, -1/12*sqrt(33)*sqrt(3) - 7/12*sqrt(3)), (-1/72*(sqrt(33)*sqrt(3) - 3*sqrt(3))*sqrt(-(sqrt(33) + 17)/(sqrt(33) - 7)) + 1/8*sqrt(33) - 1/24, -1/72*sqrt(3)*((sqrt(33)*sqrt(3) - 11*sqrt(3))*sqrt(-(sqrt(33) + 17)/(sqrt(33) - 7)) - sqrt(33) + 27)), (1/72*sqrt(3)*(sqrt(33)*(sqrt(11) + sqrt(3)) + 3*sqrt(11) + 11*sqrt(3)), -1/72*sqrt(3)*(sqrt(33)*(sqrt(11)*sqrt(3) - 1) - sqrt(11)*sqrt(3) + 33)), (1/96*sqrt(3)*((sqrt(15) + 9*sqrt(3))*sqrt(-(9*sqrt(15)*sqrt(3) - 27*sqrt(5) - 320)/(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 64)) - 3*sqrt(5)*sqrt(3) - 7*sqrt(3)), 1/32*(sqrt(5)*sqrt(3) - 3*sqrt(3))*sqrt(-(9*sqrt(15)*sqrt(3) - 27*sqrt(5) - 320)/(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 64)) + 1/32*sqrt(15) - 7/32*sqrt(3)), (1/72*sqrt(3)*((sqrt(11)*sqrt(3) - 3)*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) + sqrt(33)*sqrt(3) + 13*sqrt(3)), 1/72*sqrt(3)*((sqrt(33)*sqrt(3) - 11*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) - sqrt(11)*sqrt(3) + 3)), (-1/24*(sqrt(33)*sqrt(3) + 5*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) + 1/8*sqrt(33) + 1/8, -1/72*sqrt(3)*((sqrt(33)*sqrt(3) - 3*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - 3*sqrt(33) + 45)), (-1/6*sqrt(33) - 1/2, -2/3*sqrt(3)), (-1/64*((3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 3*sqrt(15) - 11*sqrt(3))*sqrt(-(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) + 144)/(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) - 112)) - 1/64*(sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 9/64*sqrt(5) - 21/64, 1/64*((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 9*sqrt(5) - 11)*sqrt(-(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) + 144)/(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) - 112)) - 1/64*(3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3/64*sqrt(15) - 21/64*sqrt(3)), (1/6*sqrt(33) - 1, 1/6*sqrt(3)), (1/48*sqrt(3)*((sqrt(15) - 3*sqrt(3))*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) - 3*sqrt(5)*sqrt(3) - 3*sqrt(3)), 1/16*(sqrt(5)*sqrt(3) + sqrt(3))*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) + 1/16*sqrt(15) - 3/16*sqrt(3)), (1/96*sqrt(3)*((3*(sqrt(5) + 1)*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) + sqrt(15)*sqrt(3) - 33)*sqrt(-((sqrt(15)*sqrt(3) + 9*sqrt(5))*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) + 3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 60)/((sqrt(15)*sqrt(3) + 9*sqrt(5))*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) + 3*sqrt(15)*sqrt(3) - 9*sqrt(5) - 132)) + (sqrt(15) - 3*sqrt(3))*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) - 3*sqrt(5)*sqrt(3) + 5*sqrt(3)), -1/96*((sqrt(15)*sqrt(3) - 9)*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) - 9*sqrt(5) - 33)*sqrt(-((sqrt(15)*sqrt(3) + 9*sqrt(5))*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) + 3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 60)/((sqrt(15)*sqrt(3) + 9*sqrt(5))*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) + 3*sqrt(15)*sqrt(3) - 9*sqrt(5) - 132)) + 1/32*(sqrt(5)*sqrt(3) + sqrt(3))*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) + 1/32*sqrt(15) + 5/32*sqrt(3)), (-1/96*sqrt(3)*((3*(sqrt(5) + 1)*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) + sqrt(15)*sqrt(3) - 9)*sqrt(-((sqrt(15)*sqrt(3) - 9)*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) - 9*sqrt(5) - 57)/((sqrt(15)*sqrt(3) - 9)*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) - 9*sqrt(5) + 39)) - (sqrt(15) - 3*sqrt(3))*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) + 3*sqrt(5)*sqrt(3) + 19*sqrt(3)), 1/96*((sqrt(15)*sqrt(3) - 9)*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) - 9*sqrt(5) + 39)*sqrt(-((sqrt(15)*sqrt(3) - 9)*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) - 9*sqrt(5) - 57)/((sqrt(15)*sqrt(3) - 9)*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) - 9*sqrt(5) + 39)) + 1/32*(sqrt(5)*sqrt(3) + sqrt(3))*sqrt(-(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 80)/(sqrt(15)*sqrt(3) - 3*sqrt(5) - 16)) + 1/32*sqrt(15) - 3/32*sqrt(3)), (-1/240*(sqrt(-1277430*sqrt(33) + 9075990)*(sqrt(11) - 7*sqrt(3))*sqrt((10*sqrt(33)*(19944433*sqrt(11)*sqrt(3) - 166341245) - 20*(sqrt(33)*(1363*sqrt(11) + 14735*sqrt(3)) + 6174*sqrt(11) - 100474*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) + (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) + 280*sqrt(33)*(25*sqrt(11) - 39*sqrt(3)) - 122660*sqrt(11) + 258860*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 1197309890*sqrt(11)*sqrt(3) + 11194583610)/(10*sqrt(33)*(2352527*sqrt(11)*sqrt(3) - 85295875) + 20*(sqrt(33)*(1363*sqrt(11) + 14735*sqrt(3)) + 6174*sqrt(11) - 100474*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) - (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) + 280*sqrt(33)*(25*sqrt(11) - 39*sqrt(3)) - 122660*sqrt(11) + 258860*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 386862910*sqrt(11)*sqrt(3) + 6683937990)) + 2*sqrt(33)*(815*sqrt(11) - 3325*sqrt(3) - 7*sqrt(-38710*sqrt(33) + 275030)) + (560*sqrt(33)*(sqrt(11)*sqrt(3) - 4) + 7*sqrt(-38710*sqrt(33) + 275030)*(sqrt(11) - 7*sqrt(3)) - 8820*sqrt(11)*sqrt(3) + 60100)*sqrt((10*sqrt(33)*(19944433*sqrt(11)*sqrt(3) - 166341245) - 20*(sqrt(33)*(1363*sqrt(11) + 14735*sqrt(3)) + 6174*sqrt(11) - 100474*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) + (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) + 280*sqrt(33)*(25*sqrt(11) - 39*sqrt(3)) - 122660*sqrt(11) + 258860*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 1197309890*sqrt(11)*sqrt(3) + 11194583610)/(10*sqrt(33)*(2352527*sqrt(11)*sqrt(3) - 85295875) + 20*(sqrt(33)*(1363*sqrt(11) + 14735*sqrt(3)) + 6174*sqrt(11) - 100474*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) - (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) + 280*sqrt(33)*(25*sqrt(11) - 39*sqrt(3)) - 122660*sqrt(11) + 258860*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 386862910*sqrt(11)*sqrt(3) + 6683937990)) - 11790*sqrt(11) + 28810*sqrt(3) + 158*sqrt(-38710*sqrt(33) + 275030))/(7*sqrt(33)*(sqrt(11) - 7*sqrt(3)) - 79*sqrt(11) + 553*sqrt(3)), -1/240*(7*(sqrt(11)*sqrt(3) - 21)*sqrt(-38710*sqrt(33) + 275030) + (sqrt(11)*sqrt(3) - 21)*sqrt(-1277430*sqrt(33) + 9075990) - 560*sqrt(33)*(3*sqrt(11) - 4*sqrt(3)) - 2*(sqrt(33)*(95*sqrt(11)*sqrt(3) - 7*sqrt(3)*sqrt(-38710*sqrt(33) + 275030) + 5145) - 4375*sqrt(11)*sqrt(3) + 79*sqrt(3)*sqrt(-38710*sqrt(33) + 275030) + 11295)*sqrt((10*sqrt(33)*(19944433*sqrt(11)*sqrt(3) - 166341245) - 20*(sqrt(33)*(1363*sqrt(11) + 14735*sqrt(3)) + 6174*sqrt(11) - 100474*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) + (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) + 280*sqrt(33)*(25*sqrt(11) - 39*sqrt(3)) - 122660*sqrt(11) + 258860*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 1197309890*sqrt(11)*sqrt(3) + 11194583610)/(10*sqrt(33)*(2352527*sqrt(11)*sqrt(3) - 85295875) + 20*(sqrt(33)*(1363*sqrt(11) + 14735*sqrt(3)) + 6174*sqrt(11) - 100474*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) - (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) + 280*sqrt(33)*(25*sqrt(11) - 39*sqrt(3)) - 122660*sqrt(11) + 258860*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 386862910*sqrt(11)*sqrt(3) + 6683937990)) + 11460*sqrt(11) + 9540*sqrt(3))/(7*sqrt(33)*(sqrt(11)*sqrt(3) - 21) - 79*sqrt(11)*sqrt(3) + 1659)), (1/24*(sqrt(33)*sqrt(3) + sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - 1/24*sqrt(33) - 3/8, -1/24*(sqrt(33) + 9)*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - 1/24*sqrt(33)*sqrt(3) - 1/24*sqrt(3)), (1/72*(sqrt(33)*sqrt(3) + 3*sqrt(3))*sqrt(-(sqrt(33) - 17)/(sqrt(33) + 7)) + 1/24*sqrt(33) - 1/24, -1/24*(sqrt(33) + 11)*sqrt(-(sqrt(33) - 17)/(sqrt(33) + 7)) + 1/72*sqrt(33)*sqrt(3) - 11/24*sqrt(3)), (-1/32*(sqrt(15) + sqrt(3))*sqrt(-(sqrt(15)*sqrt(3) - 3*sqrt(5) - 480)/(sqrt(15)*sqrt(3) - 3*sqrt(5) + 32)) - 3/32*sqrt(5) + 1/32, -1/32*(3*sqrt(5) - 1)*sqrt(-(sqrt(15)*sqrt(3) - 3*sqrt(5) - 480)/(sqrt(15)*sqrt(3) - 3*sqrt(5) + 32)) + 1/32*sqrt(15) + 1/32*sqrt(3)), (-1/144*sqrt(3)*((sqrt(11)*sqrt(3) + 3*sqrt(33) + 36)*sqrt(-(5*sqrt(11)*sqrt(3) + 7*sqrt(33) - 204)/(5*sqrt(11)*sqrt(3) + 7*sqrt(33) + 84)) - 3*sqrt(33)*sqrt(3) - 3*sqrt(11) - 12*sqrt(3)), 1/48*(sqrt(11)*sqrt(3) - sqrt(33) + 8)*sqrt(-(5*sqrt(11)*sqrt(3) + 7*sqrt(33) - 204)/(5*sqrt(11)*sqrt(3) + 7*sqrt(33) + 84)) + 1/48*sqrt(33)*sqrt(3) - 1/16*sqrt(11) + 1/3*sqrt(3)), (1/48*((sqrt(33) + 7)*sqrt(-(5*sqrt(11)*sqrt(3) + 7*sqrt(33) - 204)/(5*sqrt(11)*sqrt(3) + 7*sqrt(33) + 84)) + sqrt(11) - 19*sqrt(3))*sqrt(-((sqrt(33)*sqrt(3) + 7*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) + 7*sqrt(33) - 204)/(5*sqrt(11)*sqrt(3) + 7*sqrt(33) + 84)) + sqrt(11)*sqrt(3) + 15)/((sqrt(33)*sqrt(3) + 7*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) + 7*sqrt(33) - 204)/(5*sqrt(11)*sqrt(3) + 7*sqrt(33) + 84)) + sqrt(11)*sqrt(3) - 33)) - 1/48*(sqrt(11) + 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) + 7*sqrt(33) - 204)/(5*sqrt(11)*sqrt(3) + 7*sqrt(33) + 84)) + 1/48*sqrt(33) - 17/48, -1/144*sqrt(3)*(((sqrt(11)*sqrt(3) + 15)*sqrt(-(5*sqrt(11)*sqrt(3) + 7*sqrt(33) - 204)/(5*sqrt(11)*sqrt(3) + 7*sqrt(33) + 84)) - sqrt(33)*sqrt(3) - 7*sqrt(3))*sqrt(-((sqrt(33)*sqrt(3) + 7*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) + 7*sqrt(33) - 204)/(5*sqrt(11)*sqrt(3) + 7*sqrt(33) + 84)) + sqrt(11)*sqrt(3) + 15)/((sqrt(33)*sqrt(3) + 7*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) + 7*sqrt(33) - 204)/(5*sqrt(11)*sqrt(3) + 7*sqrt(33) + 84)) + sqrt(11)*sqrt(3) - 33)) + (sqrt(33)*sqrt(3) + 7*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) + 7*sqrt(33) - 204)/(5*sqrt(11)*sqrt(3) + 7*sqrt(33) + 84)) + sqrt(11)*sqrt(3) + 15)), (1/6, -1/18*sqrt(33)*sqrt(3)), (1/6*sqrt(33) + 5/6, 1/18*sqrt(3)*(sqrt(33) - 15)), (-1/192*sqrt(3)*((3*(sqrt(5) - 3)*sqrt(-(9*sqrt(15)*sqrt(3) - 27*sqrt(5) - 320)/(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 64)) + sqrt(15)*sqrt(3) - 21)*sqrt(-(3*sqrt(15)*(1926*sqrt(5)*sqrt(3) - 11029*sqrt(3)) - (sqrt(15)*(576*sqrt(5)*sqrt(3) + 619*sqrt(3)) + 10431*sqrt(5) - 8640)*sqrt(-(9*sqrt(15)*sqrt(3) - 27*sqrt(5) - 320)/(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 64)) + 99261*sqrt(5) - 393870)/(3*sqrt(15)*(198*sqrt(5)*sqrt(3) + 1259*sqrt(3)) - (sqrt(15)*(576*sqrt(5)*sqrt(3) + 619*sqrt(3)) + 10431*sqrt(5) - 8640)*sqrt(-(9*sqrt(15)*sqrt(3) - 27*sqrt(5) - 320)/(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 64)) - 11331*sqrt(5) + 77106)) - (sqrt(15) + 9*sqrt(3))*sqrt(-(9*sqrt(15)*sqrt(3) - 27*sqrt(5) - 320)/(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 64)) + 3*sqrt(5)*sqrt(3) + 7*sqrt(3)), 1/192*sqrt(3)*(((sqrt(15) + 9*sqrt(3))*sqrt(-(9*sqrt(15)*sqrt(3) - 27*sqrt(5) - 320)/(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 64)) - 3*sqrt(5)*sqrt(3) - 7*sqrt(3))*sqrt(-(3*sqrt(15)*(1926*sqrt(5)*sqrt(3) - 11029*sqrt(3)) - (sqrt(15)*(576*sqrt(5)*sqrt(3) + 619*sqrt(3)) + 10431*sqrt(5) - 8640)*sqrt(-(9*sqrt(15)*sqrt(3) - 27*sqrt(5) - 320)/(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 64)) + 99261*sqrt(5) - 393870)/(3*sqrt(15)*(198*sqrt(5)*sqrt(3) + 1259*sqrt(3)) - (sqrt(15)*(576*sqrt(5)*sqrt(3) + 619*sqrt(3)) + 10431*sqrt(5) - 8640)*sqrt(-(9*sqrt(15)*sqrt(3) - 27*sqrt(5) - 320)/(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 64)) - 11331*sqrt(5) + 77106)) + 3*(sqrt(5) - 3)*sqrt(-(9*sqrt(15)*sqrt(3) - 27*sqrt(5) - 320)/(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 64)) + sqrt(15)*sqrt(3) - 21)), (-1/72*sqrt(3)*((sqrt(11)*sqrt(3) - 3)*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) - sqrt(33)*sqrt(3) + 11*sqrt(3)), -1/72*sqrt(3)*((sqrt(33)*sqrt(3) + 13*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) + sqrt(11)*sqrt(3) - 3)), (1/36*(sqrt(33)*sqrt(3) - 9*sqrt(3))*sqrt(-(sqrt(33) + 15)/(sqrt(33) - 9)) - 1/6, 1/36*sqrt(3)*(4*sqrt(3)*sqrt(-(sqrt(33) + 15)/(sqrt(33) - 9)) - sqrt(33) - 9)), (2, 0), (-1, -sqrt(3)), (-1/64*((3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - sqrt(15) - 9*sqrt(3))*sqrt(-((3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - sqrt(15)*sqrt(3) + 3*sqrt(5) + 92)/((3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - sqrt(15)*sqrt(3) + 3*sqrt(5) - 36)) - 1/64*(sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 3/64*sqrt(5) + 9/64, 1/64*((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) - 9)*sqrt(-((3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - sqrt(15)*sqrt(3) + 3*sqrt(5) + 92)/((3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - sqrt(15)*sqrt(3) + 3*sqrt(5) - 36)) - 1/64*(3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 1/64*sqrt(15) + 9/64*sqrt(3)), (-1/48*((sqrt(33) + 1)*sqrt(-(sqrt(11)*sqrt(3) - sqrt(33) + 264)/(sqrt(11)*sqrt(3) - sqrt(33) - 24)) + sqrt(11) - sqrt(3))*sqrt(-((sqrt(11) - sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - sqrt(33) + 264)/(sqrt(11)*sqrt(3) - sqrt(33) - 24)) - sqrt(33) + 23)/((sqrt(11) - sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - sqrt(33) + 264)/(sqrt(11)*sqrt(3) - sqrt(33) - 24)) - sqrt(33) - 25)) - 1/48*(sqrt(11) - sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - sqrt(33) + 264)/(sqrt(11)*sqrt(3) - sqrt(33) - 24)) + 1/48*sqrt(33) - 23/48, 1/144*sqrt(3)*(((sqrt(11)*sqrt(3) - 3)*sqrt(-(sqrt(11)*sqrt(3) - sqrt(33) + 264)/(sqrt(11)*sqrt(3) - sqrt(33) - 24)) - sqrt(33)*sqrt(3) - 25*sqrt(3))*sqrt(-((sqrt(11) - sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - sqrt(33) + 264)/(sqrt(11)*sqrt(3) - sqrt(33) - 24)) - sqrt(33) + 23)/((sqrt(11) - sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - sqrt(33) + 264)/(sqrt(11)*sqrt(3) - sqrt(33) - 24)) - sqrt(33) - 25)) - (sqrt(33)*sqrt(3) + sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - sqrt(33) + 264)/(sqrt(11)*sqrt(3) - sqrt(33) - 24)) - sqrt(11)*sqrt(3) + 3)), (-1/72*sqrt(3)*(((sqrt(33)*sqrt(3) + 3*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - 3*sqrt(33) - 9)*sqrt(-((sqrt(33)*sqrt(3) + 9*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - sqrt(33) + 27)/((sqrt(33)*sqrt(3) + 9*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - sqrt(33) - 21)) - 4*sqrt(33)*sqrt(3) - 6*sqrt(3) - 6*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9))), 1/12*(sqrt(3)*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - 3)*sqrt(-((sqrt(33)*sqrt(3) + 9*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - sqrt(33) + 27)/((sqrt(33)*sqrt(3) + 9*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - sqrt(33) - 21)) + 1/24*(sqrt(33) + 3)*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - 1/24*sqrt(33)*sqrt(3) - 11/24*sqrt(3)), (-1/64*((3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - sqrt(15) + 7*sqrt(3))*sqrt(-((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) + 39)/((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) - 25)) - 1/64*(sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 3/64*sqrt(5) - 7/64, 1/64*((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) - 25)*sqrt(-((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) + 39)/((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) - 25)) - 1/64*(3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 1/64*sqrt(15) + 25/64*sqrt(3)), (-1/64*((3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 3*sqrt(15) - 11*sqrt(3))*sqrt(-(4*(3*sqrt(5)*sqrt(3) + 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) - 21*sqrt(5) + 124)/(4*(3*sqrt(5)*sqrt(3) + 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) - 21*sqrt(5) - 132)) - 1/64*(sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 9/64*sqrt(5) + 11/64, 1/64*((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 9*sqrt(5) + 21)*sqrt(-(4*(3*sqrt(5)*sqrt(3) + 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) - 21*sqrt(5) + 124)/(4*(3*sqrt(5)*sqrt(3) + 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) - 21*sqrt(5) - 132)) - 1/64*(3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3/64*sqrt(15) - 21/64*sqrt(3)), (2, -sqrt(3)), (-1/192*sqrt(3)*((3*sqrt(5)*sqrt(3) - sqrt(15) - 18*sqrt(3))*sqrt(-(9*sqrt(15)*sqrt(3) - 27*sqrt(5) - 320)/(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 64)) + 3*sqrt(5)*sqrt(3) + 3*sqrt(15) + 50*sqrt(3)), 1/64*(sqrt(5)*sqrt(3) + sqrt(15) + 6*sqrt(3))*sqrt(-(9*sqrt(15)*sqrt(3) - 27*sqrt(5) - 320)/(3*sqrt(15)*sqrt(3) - 9*sqrt(5) + 64)) - 3/64*sqrt(5)*sqrt(3) + 1/64*sqrt(15) - 7/32*sqrt(3)), (1/128*(((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) - 25)*sqrt(-((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) + 39)/((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) - 25)) - (3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + sqrt(15) + 57*sqrt(3))*sqrt(-(3*(sqrt(15)*(6900260703*sqrt(5) + 16952930399) - 16214732895*sqrt(5)*sqrt(3) - 39668686043*sqrt(3))*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) + 2*sqrt(15)*(16192610523*sqrt(5)*sqrt(3) + 66963288050*sqrt(3)) + ((sqrt(15)*(3539682657*sqrt(5)*sqrt(3) + 12298894073*sqrt(3)) - 23810453739*sqrt(5) - 82690248879)*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) + 2*sqrt(15)*(3262558035*sqrt(5) + 89319678692) + (3*sqrt(15)*(2382641501*sqrt(5)*sqrt(3) + 19262106975*sqrt(3)) - 61220051031*sqrt(5) - 418939540825)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 27778631112*sqrt(5)*sqrt(3) - 433668151614*sqrt(3))*sqrt(-((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) + 39)/((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) - 25)) + (sqrt(15)*(33647335383*sqrt(5) + 123239808085) - 86933912661*sqrt(5)*sqrt(3) - 302118860595*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 271320096684*sqrt(5) - 1023186098602)/(3*(sqrt(15)*(6900260703*sqrt(5) + 16952930399) - 16214732895*sqrt(5)*sqrt(3) - 39668686043*sqrt(3))*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) - 2*sqrt(15)*(17299510629*sqrt(5)*sqrt(3) + 78487538702*sqrt(3)) + ((sqrt(15)*(3539682657*sqrt(5)*sqrt(3) + 12298894073*sqrt(3)) - 23810453739*sqrt(5) - 82690248879)*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) + 2*sqrt(15)*(3262558035*sqrt(5) + 89319678692) + (3*sqrt(15)*(2382641501*sqrt(5)*sqrt(3) + 19262106975*sqrt(3)) - 61220051031*sqrt(5) - 418939540825)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 27778631112*sqrt(5)*sqrt(3) - 433668151614*sqrt(3))*sqrt(-((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) + 39)/((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) - 25)) - (sqrt(15)*(89520713769*sqrt(5) + 292436184235) - 229957831851*sqrt(5)*sqrt(3) - 721743278285*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 305032120404*sqrt(5) + 1222823084502)) - 1/128*((3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - sqrt(15) + 7*sqrt(3))*sqrt(-((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) + 39)/((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) - 25)) - 1/128*(sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 3/128*sqrt(5) + 25/128, 1/128*(((3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - sqrt(15) + 7*sqrt(3))*sqrt(-((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) + 39)/((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) - 25)) + (sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) + 39)*sqrt(-(3*(sqrt(15)*(6900260703*sqrt(5) + 16952930399) - 16214732895*sqrt(5)*sqrt(3) - 39668686043*sqrt(3))*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) + 2*sqrt(15)*(16192610523*sqrt(5)*sqrt(3) + 66963288050*sqrt(3)) + ((sqrt(15)*(3539682657*sqrt(5)*sqrt(3) + 12298894073*sqrt(3)) - 23810453739*sqrt(5) - 82690248879)*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) + 2*sqrt(15)*(3262558035*sqrt(5) + 89319678692) + (3*sqrt(15)*(2382641501*sqrt(5)*sqrt(3) + 19262106975*sqrt(3)) - 61220051031*sqrt(5) - 418939540825)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 27778631112*sqrt(5)*sqrt(3) - 433668151614*sqrt(3))*sqrt(-((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) + 39)/((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) - 25)) + (sqrt(15)*(33647335383*sqrt(5) + 123239808085) - 86933912661*sqrt(5)*sqrt(3) - 302118860595*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 271320096684*sqrt(5) - 1023186098602)/(3*(sqrt(15)*(6900260703*sqrt(5) + 16952930399) - 16214732895*sqrt(5)*sqrt(3) - 39668686043*sqrt(3))*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) - 2*sqrt(15)*(17299510629*sqrt(5)*sqrt(3) + 78487538702*sqrt(3)) + ((sqrt(15)*(3539682657*sqrt(5)*sqrt(3) + 12298894073*sqrt(3)) - 23810453739*sqrt(5) - 82690248879)*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) + 2*sqrt(15)*(3262558035*sqrt(5) + 89319678692) + (3*sqrt(15)*(2382641501*sqrt(5)*sqrt(3) + 19262106975*sqrt(3)) - 61220051031*sqrt(5) - 418939540825)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 27778631112*sqrt(5)*sqrt(3) - 433668151614*sqrt(3))*sqrt(-((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) + 39)/((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) - 25)) - (sqrt(15)*(89520713769*sqrt(5) + 292436184235) - 229957831851*sqrt(5)*sqrt(3) - 721743278285*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 305032120404*sqrt(5) + 1222823084502)) + 1/128*((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) - 25)*sqrt(-((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) + 39)/((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) - 25)) - 1/128*(3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 1/128*sqrt(15) - 7/128*sqrt(3)), (-1/48*((sqrt(33) - 3)*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - 3*sqrt(33)*sqrt(3) + 5*sqrt(3))*sqrt(-(4*sqrt(3)*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) + sqrt(33) + 9)/(4*sqrt(3)*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) + sqrt(33) - 15)) - 1/48*(sqrt(33)*sqrt(3) + 5*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) + 5/48*sqrt(33) - 1/16, 1/144*sqrt(3)*((3*(sqrt(33) + 5)*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - sqrt(33)*sqrt(3) - 9*sqrt(3))*sqrt(-(4*sqrt(3)*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) + sqrt(33) + 9)/(4*sqrt(3)*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) + sqrt(33) - 15)) - (sqrt(33)*sqrt(3) - 3*sqrt(3))*sqrt(-(sqrt(33) - 15)/(sqrt(33) + 9)) - 3*sqrt(33) - 75)), (-1/144*(3*(sqrt(33) - 11)*sqrt(-(sqrt(33) + 17)/(sqrt(33) - 7)) - sqrt(33)*sqrt(3) + 63*sqrt(3))*sqrt(-((73*sqrt(33)*sqrt(3) - 423*sqrt(3))*sqrt(-(sqrt(33) + 17)/(sqrt(33) - 7)) + 18*sqrt(33) - 78)/((73*sqrt(33)*sqrt(3) - 423*sqrt(3))*sqrt(-(sqrt(33) + 17)/(sqrt(33) - 7)) - 234*sqrt(33) + 1398)) - 1/144*(sqrt(33)*sqrt(3) - 3*sqrt(3))*sqrt(-(sqrt(33) + 17)/(sqrt(33) - 7)) + 1/16*sqrt(33) - 37/48, 1/144*sqrt(3)*(((sqrt(33) - 3)*sqrt(-(sqrt(33) + 17)/(sqrt(33) - 7)) - 3*sqrt(33)*sqrt(3) - 35*sqrt(3))*sqrt(-((73*sqrt(33)*sqrt(3) - 423*sqrt(3))*sqrt(-(sqrt(33) + 17)/(sqrt(33) - 7)) + 18*sqrt(33) - 78)/((73*sqrt(33)*sqrt(3) - 423*sqrt(3))*sqrt(-(sqrt(33) + 17)/(sqrt(33) - 7)) - 234*sqrt(33) + 1398)) - (sqrt(33)*sqrt(3) - 11*sqrt(3))*sqrt(-(sqrt(33) + 17)/(sqrt(33) - 7)) + sqrt(33) + 9)), (-1/128*(((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 9*sqrt(5) - 11)*sqrt(-(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) + 144)/(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) - 112)) - (3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(15) - 21*sqrt(3))*sqrt(-(240*(7*sqrt(15)*(4839168*sqrt(5) - 8341201) - 210047049*sqrt(5)*sqrt(3) - 169370880*sqrt(3))*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) + sqrt(15)*(374947367982*sqrt(5)*sqrt(3) - 640144101409*sqrt(3)) + (48*(sqrt(15)*(210066346*sqrt(5)*sqrt(3) + 1169544045*sqrt(3)) - 3508632135*sqrt(5) - 12546236150)*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) - 3*sqrt(15)*(82001610208*sqrt(5) - 225935983563) - (sqrt(15)*(45419796198*sqrt(5)*sqrt(3) - 208782165029*sqrt(3)) + 626346495087*sqrt(5) + 3497706236038)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 1796093211807*sqrt(5)*sqrt(3) + 1230024153120*sqrt(3))*sqrt(-(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) + 144)/(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) - 112)) + 3*(sqrt(15)*(138888997664*sqrt(5) - 153075551113) - 778932352119*sqrt(5)*sqrt(3) - 694444988320*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 1920432304227*sqrt(5) + 14441876687182)/(240*(7*sqrt(15)*(4839168*sqrt(5) - 8341201) - 210047049*sqrt(5)*sqrt(3) - 169370880*sqrt(3))*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) + 3*sqrt(15)*(15619983162*sqrt(5)*sqrt(3) + 177932421109*sqrt(3)) + (48*(sqrt(15)*(210066346*sqrt(5)*sqrt(3) + 1169544045*sqrt(3)) - 3508632135*sqrt(5) - 12546236150)*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) - 3*sqrt(15)*(82001610208*sqrt(5) - 225935983563) - (sqrt(15)*(45419796198*sqrt(5)*sqrt(3) - 208782165029*sqrt(3)) + 626346495087*sqrt(5) + 3497706236038)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 1796093211807*sqrt(5)*sqrt(3) + 1230024153120*sqrt(3))*sqrt(-(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) + 144)/(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) - 112)) - (sqrt(15)*(361075384992*sqrt(5) + 281901171355) - 1334168158875*sqrt(5)*sqrt(3) - 1805376924960*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 1601391789981*sqrt(5) - 6475335288114)) - 1/128*((3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 3*sqrt(15) - 11*sqrt(3))*sqrt(-(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) + 144)/(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) - 112)) - 1/128*(sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 9/128*sqrt(5) - 21/128, -1/128*(((3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 3*sqrt(15) - 11*sqrt(3))*sqrt(-(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) + 144)/(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) - 112)) + (sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 9*sqrt(5) + 21)*sqrt(-(240*(7*sqrt(15)*(4839168*sqrt(5) - 8341201) - 210047049*sqrt(5)*sqrt(3) - 169370880*sqrt(3))*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) + sqrt(15)*(374947367982*sqrt(5)*sqrt(3) - 640144101409*sqrt(3)) + (48*(sqrt(15)*(210066346*sqrt(5)*sqrt(3) + 1169544045*sqrt(3)) - 3508632135*sqrt(5) - 12546236150)*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) - 3*sqrt(15)*(82001610208*sqrt(5) - 225935983563) - (sqrt(15)*(45419796198*sqrt(5)*sqrt(3) - 208782165029*sqrt(3)) + 626346495087*sqrt(5) + 3497706236038)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 1796093211807*sqrt(5)*sqrt(3) + 1230024153120*sqrt(3))*sqrt(-(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) + 144)/(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) - 112)) + 3*(sqrt(15)*(138888997664*sqrt(5) - 153075551113) - 778932352119*sqrt(5)*sqrt(3) - 694444988320*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 1920432304227*sqrt(5) + 14441876687182)/(240*(7*sqrt(15)*(4839168*sqrt(5) - 8341201) - 210047049*sqrt(5)*sqrt(3) - 169370880*sqrt(3))*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) + 3*sqrt(15)*(15619983162*sqrt(5)*sqrt(3) + 177932421109*sqrt(3)) + (48*(sqrt(15)*(210066346*sqrt(5)*sqrt(3) + 1169544045*sqrt(3)) - 3508632135*sqrt(5) - 12546236150)*(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128))^(3/2) - 3*sqrt(15)*(82001610208*sqrt(5) - 225935983563) - (sqrt(15)*(45419796198*sqrt(5)*sqrt(3) - 208782165029*sqrt(3)) + 626346495087*sqrt(5) + 3497706236038)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 1796093211807*sqrt(5)*sqrt(3) + 1230024153120*sqrt(3))*sqrt(-(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) + 144)/(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) - 112)) - (sqrt(15)*(361075384992*sqrt(5) + 281901171355) - 1334168158875*sqrt(5)*sqrt(3) - 1805376924960*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 1601391789981*sqrt(5) - 6475335288114)) + 1/128*((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 9*sqrt(5) - 11)*sqrt(-(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) + 144)/(4*(3*sqrt(5)*sqrt(3) + sqrt(15))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 5*sqrt(15)*sqrt(3) + 15*sqrt(5) - 112)) - 1/128*(3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3/128*sqrt(15) - 21/128*sqrt(3)), (1/64*((3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - sqrt(15) - 25*sqrt(3))*sqrt(-((3*sqrt(5)*sqrt(3) - sqrt(15) + 14*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - sqrt(15)*sqrt(3) - 3*sqrt(5) - 2)/((3*sqrt(5)*sqrt(3) - sqrt(15) + 14*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - sqrt(15)*sqrt(3) - 3*sqrt(5) - 66)) - 1/64*(sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - 3/64*sqrt(5) + 57/64, -1/64*((sqrt(15) - 7*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 3*sqrt(5) + 39)*sqrt(-((3*sqrt(5)*sqrt(3) - sqrt(15) + 14*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - sqrt(15)*sqrt(3) - 3*sqrt(5) - 2)/((3*sqrt(5)*sqrt(3) - sqrt(15) + 14*sqrt(3))*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) - sqrt(15)*sqrt(3) - 3*sqrt(5) - 66)) - 1/64*(3*sqrt(5) + 7)*sqrt(-(7*sqrt(15)*sqrt(3) - 21*sqrt(5) + 384)/(7*sqrt(15)*sqrt(3) - 21*sqrt(5) - 128)) + 1/64*sqrt(15) - 7/64*sqrt(3)), (-1/144*sqrt(3)*(((sqrt(33)*sqrt(3) - 11*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) - 3*sqrt(11)*sqrt(3) - 3)*sqrt(-((sqrt(33)*sqrt(11) - 6*sqrt(11) - 5*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) - sqrt(11)*sqrt(3) - 5*sqrt(33) + 210)/((sqrt(33)*sqrt(11) - 6*sqrt(11) - 5*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) - sqrt(11)*sqrt(3) - 5*sqrt(33) - 78)) - (sqrt(11)*sqrt(3) - 3)*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) - 3*sqrt(33)*sqrt(3) - 35*sqrt(3)), 1/48*((sqrt(11) - sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) - sqrt(33) - 9)*sqrt(-((sqrt(33)*sqrt(11) - 6*sqrt(11) - 5*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) - sqrt(11)*sqrt(3) - 5*sqrt(33) + 210)/((sqrt(33)*sqrt(11) - 6*sqrt(11) - 5*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) - sqrt(11)*sqrt(3) - 5*sqrt(33) - 78)) + 1/48*(sqrt(33) - 11)*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) + 1/48*sqrt(11) + 1/16*sqrt(3)), (1/144*sqrt(3)*(((sqrt(33)*sqrt(3) - 11*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) - sqrt(11)*sqrt(3) + 39)*sqrt(-((sqrt(33)*sqrt(3) + sqrt(11) - 12*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) - sqrt(11)*sqrt(3) + sqrt(33) - 56)/((sqrt(33)*sqrt(3) + sqrt(11) - 12*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) - sqrt(11)*sqrt(3) + sqrt(33) + 40)) + (sqrt(11)*sqrt(3) - 3)*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) + sqrt(33)*sqrt(3) + 25*sqrt(3)), -1/144*sqrt(3)*(((sqrt(11)*sqrt(3) - 3)*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) + sqrt(33)*sqrt(3) + sqrt(3))*sqrt(-((sqrt(33)*sqrt(3) + sqrt(11) - 12*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) - sqrt(11)*sqrt(3) + sqrt(33) - 56)/((sqrt(33)*sqrt(3) + sqrt(11) - 12*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) - sqrt(11)*sqrt(3) + sqrt(33) + 40)) - (sqrt(33)*sqrt(3) - 11*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) + 11*sqrt(33) + 204)/(sqrt(11)*sqrt(3) + 11*sqrt(33) - 84)) + sqrt(11)*sqrt(3) + 33)), (1/6*sqrt(33), -1/6*sqrt(3)), (1/4*sqrt(2), 1/2*sqrt(7/2)), (1/2*sqrt(7/2), 1/4*sqrt(2)), (1/2*sqrt(7/2) + 1/2*sqrt(2), 1/4*sqrt(2)), (1/4*sqrt(2), 1/2*sqrt(7/2) + 1/2*sqrt(2)), (1/2*sqrt(2), 0), (1/2*sqrt(2), 1/2*sqrt(2)), (0, 1/2*sqrt(2)), (1/2*sqrt(7/2) + 1/4*sqrt(2), 1/2*sqrt(7/2) + 1/4*sqrt(2)), (1/4*(2*sqrt(3) - 1)*sqrt(16/((2*sqrt(3) - 1)^2 + (sqrt(3) - 2)^2) - 1) + 1/4*sqrt(3) + 1/2, 1/4*(sqrt(3) - 2)*sqrt(16/((2*sqrt(3) - 1)^2 + (sqrt(3) - 2)^2) - 1) + 1/2*sqrt(3) + 1/4), (1/4*sqrt(3) + 1/4*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) + 1, -1/4*(sqrt(3) - 4)*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) + 1/4), (1/2*sqrt(3), 1/2), (-1/2*sqrt(3) + 2, 1/2), (-1/4*sqrt(3) - 1/4*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) + 1, 1/4*(sqrt(3) - 4)*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) - 1/4), (-1/4*sqrt(3) - 1/4*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) + 1, -1/4*(sqrt(3) - 4)*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) + 1/4), (-1/2*sqrt(3) + 2, -1/2), (-1/14*sqrt(3)*sqrt(1/3) + 23/14, 3/7*sqrt(3) + 6/7*sqrt(1/3)), (1/14*sqrt(3)*sqrt(1/3) + 23/14, 3/7*sqrt(3) - 6/7*sqrt(1/3)), (5/2, 1/2*sqrt(3)), (11/14, 5/14*sqrt(3)), (1/48*((sqrt(33) - 5)*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11) - 19*sqrt(3))*sqrt(-((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) + 15)/((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) - 33)) - 1/48*(sqrt(11) + 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + 1/48*sqrt(33) + 19/48, -1/144*sqrt(3)*(((sqrt(11)*sqrt(3) + 15)*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) - sqrt(33)*sqrt(3) + 5*sqrt(3))*sqrt(-((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) + 15)/((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) - 33)) + (sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) + 15)), (-1/240*(sqrt(-1277430*sqrt(33) + 9075990)*(sqrt(11) - 7*sqrt(3))*sqrt((70*sqrt(33)*(1715639*sqrt(11)*sqrt(3) - 14591755) - 20*(14*sqrt(33)*(971*sqrt(11) - 3397*sqrt(3)) - 94209*sqrt(11) + 338979*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) + (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 420*sqrt(33)*(21*sqrt(11) - 79*sqrt(3)) + 55880*sqrt(11) - 238840*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 886398690*sqrt(11)*sqrt(3) + 8365192410)/(70*sqrt(33)*(1469641*sqrt(11)*sqrt(3) - 21356405) + 20*(14*sqrt(33)*(971*sqrt(11) - 3397*sqrt(3)) - 94209*sqrt(11) + 338979*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) - (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 420*sqrt(33)*(21*sqrt(11) - 79*sqrt(3)) + 55880*sqrt(11) - 238840*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 697774110*sqrt(11)*sqrt(3) + 9513329190)) + 14*sqrt(33)*(35*sqrt(11) + 95*sqrt(3) - sqrt(-38710*sqrt(33) + 275030)) - (420*sqrt(33)*(sqrt(11)*sqrt(3) - 21) - 7*sqrt(-38710*sqrt(33) + 275030)*(sqrt(11) - 7*sqrt(3)) - 2240*sqrt(11)*sqrt(3) + 64720)*sqrt((70*sqrt(33)*(1715639*sqrt(11)*sqrt(3) - 14591755) - 20*(14*sqrt(33)*(971*sqrt(11) - 3397*sqrt(3)) - 94209*sqrt(11) + 338979*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) + (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 420*sqrt(33)*(21*sqrt(11) - 79*sqrt(3)) + 55880*sqrt(11) - 238840*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 886398690*sqrt(11)*sqrt(3) + 8365192410)/(70*sqrt(33)*(1469641*sqrt(11)*sqrt(3) - 21356405) + 20*(14*sqrt(33)*(971*sqrt(11) - 3397*sqrt(3)) - 94209*sqrt(11) + 338979*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) - (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 420*sqrt(33)*(21*sqrt(11) - 79*sqrt(3)) + 55880*sqrt(11) - 238840*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 697774110*sqrt(11)*sqrt(3) + 9513329190)) - 5530*sqrt(11) - 15010*sqrt(3) + 158*sqrt(-38710*sqrt(33) + 275030))/(7*sqrt(33)*(sqrt(11) - 7*sqrt(3)) - 79*sqrt(11) + 553*sqrt(3)), -1/240*(420*sqrt(33)*(sqrt(11)*sqrt(3) - 21) + 7*sqrt(-38710*sqrt(33) + 275030)*(sqrt(11) - 7*sqrt(3)) + sqrt(-1277430*sqrt(33) + 9075990)*(sqrt(11) - 7*sqrt(3)) - 2*(7*sqrt(33)*(95*sqrt(11) - 325*sqrt(3) - sqrt(-38710*sqrt(33) + 275030)) - 7505*sqrt(11) + 25675*sqrt(3) + 79*sqrt(-38710*sqrt(33) + 275030))*sqrt((70*sqrt(33)*(1715639*sqrt(11)*sqrt(3) - 14591755) - 20*(14*sqrt(33)*(971*sqrt(11) - 3397*sqrt(3)) - 94209*sqrt(11) + 338979*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) + (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 420*sqrt(33)*(21*sqrt(11) - 79*sqrt(3)) + 55880*sqrt(11) - 238840*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 886398690*sqrt(11)*sqrt(3) + 8365192410)/(70*sqrt(33)*(1469641*sqrt(11)*sqrt(3) - 21356405) + 20*(14*sqrt(33)*(971*sqrt(11) - 3397*sqrt(3)) - 94209*sqrt(11) + 338979*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) - (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 420*sqrt(33)*(21*sqrt(11) - 79*sqrt(3)) + 55880*sqrt(11) - 238840*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 697774110*sqrt(11)*sqrt(3) + 9513329190)) - 7240*sqrt(11)*sqrt(3) + 134360)/(7*sqrt(33)*(sqrt(11) - 7*sqrt(3)) - 79*sqrt(11) + 553*sqrt(3))), (-1/240*(sqrt(-1277430*sqrt(33) + 9075990)*(sqrt(11) - 7*sqrt(3))*sqrt((5530*sqrt(33)*(35321*sqrt(11)*sqrt(3) - 305125) - 20*(553*sqrt(33)*(13*sqrt(11) - 23*sqrt(3)) - 35796*sqrt(11) + 42900*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) + (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 43660*sqrt(11) + 135620*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 1344237090*sqrt(11)*sqrt(3) + 12382038810)/(5530*sqrt(33)*(4999*sqrt(11)*sqrt(3) - 149915) + 20*(553*sqrt(33)*(13*sqrt(11) - 23*sqrt(3)) - 35796*sqrt(11) + 42900*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) - (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 43660*sqrt(11) + 135620*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 239935710*sqrt(11)*sqrt(3) + 5496482790)) + 14*sqrt(33)*(65*sqrt(11) - 115*sqrt(3) - sqrt(-38710*sqrt(33) + 275030)) + (7*sqrt(-38710*sqrt(33) + 275030)*(sqrt(11) - 7*sqrt(3)) - 2500*sqrt(11)*sqrt(3) + 34820)*sqrt((5530*sqrt(33)*(35321*sqrt(11)*sqrt(3) - 305125) - 20*(553*sqrt(33)*(13*sqrt(11) - 23*sqrt(3)) - 35796*sqrt(11) + 42900*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) + (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 43660*sqrt(11) + 135620*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 1344237090*sqrt(11)*sqrt(3) + 12382038810)/(5530*sqrt(33)*(4999*sqrt(11)*sqrt(3) - 149915) + 20*(553*sqrt(33)*(13*sqrt(11) - 23*sqrt(3)) - 35796*sqrt(11) + 42900*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) - (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 43660*sqrt(11) + 135620*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 239935710*sqrt(11)*sqrt(3) + 5496482790)) - 10270*sqrt(11) + 18170*sqrt(3) + 158*sqrt(-38710*sqrt(33) + 275030))/(7*sqrt(33)*(sqrt(11) - 7*sqrt(3)) - 79*sqrt(11) + 553*sqrt(3)), -1/240*(7*sqrt(-38710*sqrt(33) + 275030)*(sqrt(11) - 7*sqrt(3)) + sqrt(-1277430*sqrt(33) + 9075990)*(sqrt(11) - 7*sqrt(3)) - 2*(7*sqrt(33)*(65*sqrt(11) - 115*sqrt(3) - sqrt(-38710*sqrt(33) + 275030)) - 5135*sqrt(11) + 9085*sqrt(3) + 79*sqrt(-38710*sqrt(33) + 275030))*sqrt((5530*sqrt(33)*(35321*sqrt(11)*sqrt(3) - 305125) - 20*(553*sqrt(33)*(13*sqrt(11) - 23*sqrt(3)) - 35796*sqrt(11) + 42900*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) + (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 43660*sqrt(11) + 135620*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 1344237090*sqrt(11)*sqrt(3) + 12382038810)/(5530*sqrt(33)*(4999*sqrt(11)*sqrt(3) - 149915) + 20*(553*sqrt(33)*(13*sqrt(11) - 23*sqrt(3)) - 35796*sqrt(11) + 42900*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) - (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 43660*sqrt(11) + 135620*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 239935710*sqrt(11)*sqrt(3) + 5496482790)) - 2500*sqrt(11)*sqrt(3) + 34820)/(7*sqrt(33)*(sqrt(11) - 7*sqrt(3)) - 79*sqrt(11) + 553*sqrt(3))), (-1/96*(((sqrt(11) + 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) - sqrt(33) + 5)*sqrt(-((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) + 15)/((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) - 33)) + (sqrt(33) - 5)*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11) - 11*sqrt(3))*sqrt(-((sqrt(33)*(122167901*sqrt(11) + 260625511*sqrt(3)) - 701254965*sqrt(11) - 1496132095*sqrt(3))*(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72))^(3/2) + 10*sqrt(33)*(105854549*sqrt(11)*sqrt(3) + 949211816) + ((5*sqrt(33)*(6132779*sqrt(11)*sqrt(3) + 45069059) - 176076559*sqrt(11)*sqrt(3) - 1294084023)*(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72))^(3/2) + 2*sqrt(33)*(365629738*sqrt(11) + 1254093665*sqrt(3)) + 3*(5*sqrt(33)*(24677311*sqrt(11)*sqrt(3) + 205290481) - 708445109*sqrt(11)*sqrt(3) - 5894699547)*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) - 3627852870*sqrt(11) - 13302172060*sqrt(3))*sqrt(-((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) + 15)/((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) - 33)) + 3*(13*sqrt(33)*(45371023*sqrt(11) + 113689675*sqrt(3)) - 3269363565*sqrt(11) - 8261730785*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) - 6813690512*sqrt(11)*sqrt(3) - 58769111442)/((sqrt(33)*(122167901*sqrt(11) + 260625511*sqrt(3)) - 701254965*sqrt(11) - 1496132095*sqrt(3))*(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72))^(3/2) - 10*sqrt(33)*(15047947*sqrt(11)*sqrt(3) + 141027160) + ((5*sqrt(33)*(6132779*sqrt(11)*sqrt(3) + 45069059) - 176076559*sqrt(11)*sqrt(3) - 1294084023)*(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72))^(3/2) + 2*sqrt(33)*(365629738*sqrt(11) + 1254093665*sqrt(3)) + 3*(5*sqrt(33)*(24677311*sqrt(11)*sqrt(3) + 205290481) - 708445109*sqrt(11)*sqrt(3) - 5894699547)*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) - 3627852870*sqrt(11) - 13302172060*sqrt(3))*sqrt(-((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) + 15)/((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) - 33)) - 3*(sqrt(33)*(133199933*sqrt(11) + 339341233*sqrt(3)) - 820948755*sqrt(11) - 2056424095*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + 1293818224*sqrt(11)*sqrt(3) + 10582458414)) + 1/96*((sqrt(33) - 5)*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11) - 19*sqrt(3))*sqrt(-((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) + 15)/((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) - 33)) - 1/96*(sqrt(11) + 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + 3/32*sqrt(33) + 43/96, -1/96*(((sqrt(33) - 5)*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11) - 19*sqrt(3))*sqrt(-((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) + 15)/((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) - 33)) - (sqrt(11) + 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) - 7*sqrt(33) - 5)*sqrt(-((sqrt(33)*(122167901*sqrt(11) + 260625511*sqrt(3)) - 701254965*sqrt(11) - 1496132095*sqrt(3))*(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72))^(3/2) + 10*sqrt(33)*(105854549*sqrt(11)*sqrt(3) + 949211816) + ((5*sqrt(33)*(6132779*sqrt(11)*sqrt(3) + 45069059) - 176076559*sqrt(11)*sqrt(3) - 1294084023)*(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72))^(3/2) + 2*sqrt(33)*(365629738*sqrt(11) + 1254093665*sqrt(3)) + 3*(5*sqrt(33)*(24677311*sqrt(11)*sqrt(3) + 205290481) - 708445109*sqrt(11)*sqrt(3) - 5894699547)*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) - 3627852870*sqrt(11) - 13302172060*sqrt(3))*sqrt(-((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) + 15)/((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) - 33)) + 3*(13*sqrt(33)*(45371023*sqrt(11) + 113689675*sqrt(3)) - 3269363565*sqrt(11) - 8261730785*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) - 6813690512*sqrt(11)*sqrt(3) - 58769111442)/((sqrt(33)*(122167901*sqrt(11) + 260625511*sqrt(3)) - 701254965*sqrt(11) - 1496132095*sqrt(3))*(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72))^(3/2) - 10*sqrt(33)*(15047947*sqrt(11)*sqrt(3) + 141027160) + ((5*sqrt(33)*(6132779*sqrt(11)*sqrt(3) + 45069059) - 176076559*sqrt(11)*sqrt(3) - 1294084023)*(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72))^(3/2) + 2*sqrt(33)*(365629738*sqrt(11) + 1254093665*sqrt(3)) + 3*(5*sqrt(33)*(24677311*sqrt(11)*sqrt(3) + 205290481) - 708445109*sqrt(11)*sqrt(3) - 5894699547)*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) - 3627852870*sqrt(11) - 13302172060*sqrt(3))*sqrt(-((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) + 15)/((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) - 33)) - 3*(sqrt(33)*(133199933*sqrt(11) + 339341233*sqrt(3)) - 820948755*sqrt(11) - 2056424095*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + 1293818224*sqrt(11)*sqrt(3) + 10582458414)) - 1/96*((sqrt(11) + 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) - sqrt(33) + 5)*sqrt(-((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) + 15)/((sqrt(33)*sqrt(3) - 5*sqrt(3))*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) + sqrt(11)*sqrt(3) - 33)) - 1/96*(sqrt(33) - 5)*sqrt(-(5*sqrt(11)*sqrt(3) - 5*sqrt(33) - 216)/(5*sqrt(11)*sqrt(3) - 5*sqrt(33) + 72)) - 1/96*sqrt(11) - 7/32*sqrt(3)), (1/32*(sqrt(15)*sqrt(3) + 27)*sqrt(-(3*sqrt(15)*sqrt(3) + 7*sqrt(5) - 112)/(9*sqrt(15)*sqrt(3) + 21*sqrt(5) + 176)) - 3/32*sqrt(5) + 9/32, 1/32*(3*sqrt(5)*sqrt(3) + 7*sqrt(3))*sqrt(-(3*sqrt(15)*sqrt(3) + 7*sqrt(5) - 112)/(9*sqrt(15)*sqrt(3) + 21*sqrt(5) + 176)) + 1/32*sqrt(15) - 7/32*sqrt(3)), (-1/240*(sqrt(-1277430*sqrt(33) + 9075990)*(sqrt(11) - 7*sqrt(3))*sqrt((5530*sqrt(33)*(11561*sqrt(11)*sqrt(3) - 116245) - 20*(553*sqrt(33)*(25*sqrt(11) - 107*sqrt(3)) - 82944*sqrt(11) + 372936*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) + (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 43660*sqrt(11) + 135620*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 410706690*sqrt(11)*sqrt(3) + 4960943610)/(5530*sqrt(33)*(28759*sqrt(11)*sqrt(3) - 338795) + 20*(553*sqrt(33)*(25*sqrt(11) - 107*sqrt(3)) - 82944*sqrt(11) + 372936*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) - (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 43660*sqrt(11) + 135620*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 1173466110*sqrt(11)*sqrt(3) + 12917577990)) + 14*sqrt(33)*(5*sqrt(11) + 305*sqrt(3) - sqrt(-38710*sqrt(33) + 275030)) + (7*sqrt(-38710*sqrt(33) + 275030)*(sqrt(11) - 7*sqrt(3)) - 2500*sqrt(11)*sqrt(3) + 34820)*sqrt((5530*sqrt(33)*(11561*sqrt(11)*sqrt(3) - 116245) - 20*(553*sqrt(33)*(25*sqrt(11) - 107*sqrt(3)) - 82944*sqrt(11) + 372936*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) + (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 43660*sqrt(11) + 135620*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 410706690*sqrt(11)*sqrt(3) + 4960943610)/(5530*sqrt(33)*(28759*sqrt(11)*sqrt(3) - 338795) + 20*(553*sqrt(33)*(25*sqrt(11) - 107*sqrt(3)) - 82944*sqrt(11) + 372936*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) - (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 43660*sqrt(11) + 135620*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 1173466110*sqrt(11)*sqrt(3) + 12917577990)) - 790*sqrt(11) - 48190*sqrt(3) + 158*sqrt(-38710*sqrt(33) + 275030))/(7*sqrt(33)*(sqrt(11) - 7*sqrt(3)) - 79*sqrt(11) + 553*sqrt(3)), -1/240*(7*sqrt(-38710*sqrt(33) + 275030)*(sqrt(11) - 7*sqrt(3)) + sqrt(-1277430*sqrt(33) + 9075990)*(sqrt(11) - 7*sqrt(3)) - 2*(7*sqrt(33)*(125*sqrt(11) - 535*sqrt(3) - sqrt(-38710*sqrt(33) + 275030)) - 9875*sqrt(11) + 42265*sqrt(3) + 79*sqrt(-38710*sqrt(33) + 275030))*sqrt((5530*sqrt(33)*(11561*sqrt(11)*sqrt(3) - 116245) - 20*(553*sqrt(33)*(25*sqrt(11) - 107*sqrt(3)) - 82944*sqrt(11) + 372936*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) + (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 43660*sqrt(11) + 135620*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 410706690*sqrt(11)*sqrt(3) + 4960943610)/(5530*sqrt(33)*(28759*sqrt(11)*sqrt(3) - 338795) + 20*(553*sqrt(33)*(25*sqrt(11) - 107*sqrt(3)) - 82944*sqrt(11) + 372936*sqrt(3))*sqrt(-38710*sqrt(33) + 275030) - (7*(7*sqrt(11)*sqrt(3) - 79)*sqrt(-38710*sqrt(33) + 275030) - 43660*sqrt(11) + 135620*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) - 1173466110*sqrt(11)*sqrt(3) + 12917577990)) - 2500*sqrt(11)*sqrt(3) + 34820)/(7*sqrt(33)*(sqrt(11) - 7*sqrt(3)) - 79*sqrt(11) + 553*sqrt(3))), (1/240*((sqrt(11)*sqrt(3) - 21)*sqrt(-1277430*sqrt(33) + 9075990)*sqrt(-(60*sqrt(33)*(17*sqrt(-38710*sqrt(33) + 275030)*(397727*sqrt(11) - 1278125*sqrt(3)) + 2516234668*sqrt(11)*sqrt(3) - 41593914968) - (sqrt(33)*(91*(835*sqrt(11)*sqrt(3) - 8763)*sqrt(-38710*sqrt(33) + 275030) - 92450460*sqrt(11) + 237500820*sqrt(3)) + 21*(22997*sqrt(11)*sqrt(3) - 235757)*sqrt(-38710*sqrt(33) + 275030) + 80*(sqrt(33)*(488293*sqrt(11)*sqrt(3) - 5137017) + 3163641*sqrt(11)*sqrt(3) - 32367237)*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) - 612969660*sqrt(11) + 1532866740*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) + 60*sqrt(-38710*sqrt(33) + 275030)*(50558583*sqrt(11) - 188671781*sqrt(3)) - 480*(sqrt(33)*((687253*sqrt(11)*sqrt(3) - 6438998)*sqrt(-38710*sqrt(33) + 275030) - 604849630*sqrt(11) + 1607191730*sqrt(3)) + (5201174*sqrt(11)*sqrt(3) - 44332917)*sqrt(-38710*sqrt(33) + 275030) - 4565416470*sqrt(11) + 11252452490*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) + 2498559780000*sqrt(11)*sqrt(3) - 24575157245520)/(60*sqrt(33)*(17*sqrt(-38710*sqrt(33) + 275030)*(397727*sqrt(11) - 1278125*sqrt(3)) - 1801146452*sqrt(11)*sqrt(3) + 12614297512) - (sqrt(33)*(91*(835*sqrt(11)*sqrt(3) - 8763)*sqrt(-38710*sqrt(33) + 275030) - 92450460*sqrt(11) + 237500820*sqrt(3)) + 21*(22997*sqrt(11)*sqrt(3) - 235757)*sqrt(-38710*sqrt(33) + 275030) + 80*(sqrt(33)*(488293*sqrt(11)*sqrt(3) - 5137017) + 3163641*sqrt(11)*sqrt(3) - 32367237)*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) - 612969660*sqrt(11) + 1532866740*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) + 60*sqrt(-38710*sqrt(33) + 275030)*(50558583*sqrt(11) - 188671781*sqrt(3)) - 480*(sqrt(33)*((687253*sqrt(11)*sqrt(3) - 6438998)*sqrt(-38710*sqrt(33) + 275030) - 604849630*sqrt(11) + 1607191730*sqrt(3)) + (5201174*sqrt(11)*sqrt(3) - 44332917)*sqrt(-38710*sqrt(33) + 275030) - 4565416470*sqrt(11) + 11252452490*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) - 1704670274400*sqrt(11)*sqrt(3) + 15742534607280)) - 2*sqrt(33)*(845*sqrt(11)*sqrt(3) - 7*sqrt(3)*sqrt(-38710*sqrt(33) + 275030) - 10605) + (7*(sqrt(11)*sqrt(3) - 21)*sqrt(-38710*sqrt(33) + 275030) + 280*sqrt(33)*(3*sqrt(11) - 4*sqrt(3)) - 20*(3*sqrt(33)*(sqrt(11)*sqrt(3) - 21) - 199*sqrt(11)*sqrt(3) + 4179)*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) - 16980*sqrt(11) + 47460*sqrt(3))*sqrt(-(60*sqrt(33)*(17*sqrt(-38710*sqrt(33) + 275030)*(397727*sqrt(11) - 1278125*sqrt(3)) + 2516234668*sqrt(11)*sqrt(3) - 41593914968) - (sqrt(33)*(91*(835*sqrt(11)*sqrt(3) - 8763)*sqrt(-38710*sqrt(33) + 275030) - 92450460*sqrt(11) + 237500820*sqrt(3)) + 21*(22997*sqrt(11)*sqrt(3) - 235757)*sqrt(-38710*sqrt(33) + 275030) + 80*(sqrt(33)*(488293*sqrt(11)*sqrt(3) - 5137017) + 3163641*sqrt(11)*sqrt(3) - 32367237)*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) - 612969660*sqrt(11) + 1532866740*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) + 60*sqrt(-38710*sqrt(33) + 275030)*(50558583*sqrt(11) - 188671781*sqrt(3)) - 480*(sqrt(33)*((687253*sqrt(11)*sqrt(3) - 6438998)*sqrt(-38710*sqrt(33) + 275030) - 604849630*sqrt(11) + 1607191730*sqrt(3)) + (5201174*sqrt(11)*sqrt(3) - 44332917)*sqrt(-38710*sqrt(33) + 275030) - 4565416470*sqrt(11) + 11252452490*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) + 2498559780000*sqrt(11)*sqrt(3) - 24575157245520)/(60*sqrt(33)*(17*sqrt(-38710*sqrt(33) + 275030)*(397727*sqrt(11) - 1278125*sqrt(3)) - 1801146452*sqrt(11)*sqrt(3) + 12614297512) - (sqrt(33)*(91*(835*sqrt(11)*sqrt(3) - 8763)*sqrt(-38710*sqrt(33) + 275030) - 92450460*sqrt(11) + 237500820*sqrt(3)) + 21*(22997*sqrt(11)*sqrt(3) - 235757)*sqrt(-38710*sqrt(33) + 275030) + 80*(sqrt(33)*(488293*sqrt(11)*sqrt(3) - 5137017) + 3163641*sqrt(11)*sqrt(3) - 32367237)*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) - 612969660*sqrt(11) + 1532866740*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) + 60*sqrt(-38710*sqrt(33) + 275030)*(50558583*sqrt(11) - 188671781*sqrt(3)) - 480*(sqrt(33)*((687253*sqrt(11)*sqrt(3) - 6438998)*sqrt(-38710*sqrt(33) + 275030) - 604849630*sqrt(11) + 1607191730*sqrt(3)) + (5201174*sqrt(11)*sqrt(3) - 44332917)*sqrt(-38710*sqrt(33) + 275030) - 4565416470*sqrt(11) + 11252452490*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) - 1704670274400*sqrt(11)*sqrt(3) + 15742534607280)) + 40*(7*sqrt(33)*(3*sqrt(11) - 4*sqrt(3)) - 237*sqrt(11) + 316*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) + 15770*sqrt(11)*sqrt(3) - 158*sqrt(3)*sqrt(-38710*sqrt(33) + 275030) - 170010)/(7*sqrt(33)*(sqrt(11)*sqrt(3) - 21) - 79*sqrt(11)*sqrt(3) + 1659), -1/240*(7*(sqrt(11)*sqrt(3) - 21)*sqrt(-38710*sqrt(33) + 275030) + (sqrt(11)*sqrt(3) - 21)*sqrt(-1277430*sqrt(33) + 9075990) - 280*sqrt(33)*(3*sqrt(11) - 4*sqrt(3)) + 2*(sqrt(33)*(65*sqrt(11)*sqrt(3) - 7*sqrt(3)*sqrt(-38710*sqrt(33) + 275030) + 5775) + 20*(7*sqrt(33)*(3*sqrt(11) - 4*sqrt(3)) - 237*sqrt(11) + 316*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) - 2385*sqrt(11)*sqrt(3) + 79*sqrt(3)*sqrt(-38710*sqrt(33) + 275030) - 30495)*sqrt(-(60*sqrt(33)*(17*sqrt(-38710*sqrt(33) + 275030)*(397727*sqrt(11) - 1278125*sqrt(3)) + 2516234668*sqrt(11)*sqrt(3) - 41593914968) - (sqrt(33)*(91*(835*sqrt(11)*sqrt(3) - 8763)*sqrt(-38710*sqrt(33) + 275030) - 92450460*sqrt(11) + 237500820*sqrt(3)) + 21*(22997*sqrt(11)*sqrt(3) - 235757)*sqrt(-38710*sqrt(33) + 275030) + 80*(sqrt(33)*(488293*sqrt(11)*sqrt(3) - 5137017) + 3163641*sqrt(11)*sqrt(3) - 32367237)*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) - 612969660*sqrt(11) + 1532866740*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) + 60*sqrt(-38710*sqrt(33) + 275030)*(50558583*sqrt(11) - 188671781*sqrt(3)) - 480*(sqrt(33)*((687253*sqrt(11)*sqrt(3) - 6438998)*sqrt(-38710*sqrt(33) + 275030) - 604849630*sqrt(11) + 1607191730*sqrt(3)) + (5201174*sqrt(11)*sqrt(3) - 44332917)*sqrt(-38710*sqrt(33) + 275030) - 4565416470*sqrt(11) + 11252452490*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) + 2498559780000*sqrt(11)*sqrt(3) - 24575157245520)/(60*sqrt(33)*(17*sqrt(-38710*sqrt(33) + 275030)*(397727*sqrt(11) - 1278125*sqrt(3)) - 1801146452*sqrt(11)*sqrt(3) + 12614297512) - (sqrt(33)*(91*(835*sqrt(11)*sqrt(3) - 8763)*sqrt(-38710*sqrt(33) + 275030) - 92450460*sqrt(11) + 237500820*sqrt(3)) + 21*(22997*sqrt(11)*sqrt(3) - 235757)*sqrt(-38710*sqrt(33) + 275030) + 80*(sqrt(33)*(488293*sqrt(11)*sqrt(3) - 5137017) + 3163641*sqrt(11)*sqrt(3) - 32367237)*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) - 612969660*sqrt(11) + 1532866740*sqrt(3))*sqrt(-1277430*sqrt(33) + 9075990) + 60*sqrt(-38710*sqrt(33) + 275030)*(50558583*sqrt(11) - 188671781*sqrt(3)) - 480*(sqrt(33)*((687253*sqrt(11)*sqrt(3) - 6438998)*sqrt(-38710*sqrt(33) + 275030) - 604849630*sqrt(11) + 1607191730*sqrt(3)) + (5201174*sqrt(11)*sqrt(3) - 44332917)*sqrt(-38710*sqrt(33) + 275030) - 4565416470*sqrt(11) + 11252452490*sqrt(3))*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) - 1704670274400*sqrt(11)*sqrt(3) + 15742534607280)) + 20*(3*sqrt(33)*(sqrt(11)*sqrt(3) - 21) - 199*sqrt(11)*sqrt(3) + 4179)*sqrt(-(sqrt(11)*sqrt(3) - 13*sqrt(33) + 180)/(sqrt(11)*sqrt(3) - 13*sqrt(33) - 108)) + 1980*sqrt(11) + 22180*sqrt(3))/(7*sqrt(33)*(sqrt(11)*sqrt(3) - 21) - 79*sqrt(11)*sqrt(3) + 1659)), (1/36*sqrt(3)*(sqrt(33)*sqrt(3) + 3*sqrt(3) + 6*sqrt(-(sqrt(33) + 1)/(sqrt(33) - 7))), 1/36*sqrt(3)*((sqrt(33)*sqrt(3) - 9*sqrt(3))*sqrt(-(sqrt(33) + 1)/(sqrt(33) - 7)) - 6)), (1/8*((sqrt(3) - 4)*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) + 3)*sqrt(64/(((sqrt(3) - 4)*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) + 3)^2 + (sqrt(3) + sqrt(16/((sqrt(3) - 4)^2 + 1) - 1))^2) - 1) + 1/8*sqrt(3) + 1/8*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) + 1, 1/8*(sqrt(3) + sqrt(16/((sqrt(3) - 4)^2 + 1) - 1))*sqrt(64/(((sqrt(3) - 4)*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) + 3)^2 + (sqrt(3) + sqrt(16/((sqrt(3) - 4)^2 + 1) - 1))^2) - 1) - 1/8*(sqrt(3) - 4)*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) + 5/8), (1/4*sqrt(3) + 1/4*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1), -1/4*(sqrt(3) - 4)*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) + 1/4), (1, 1), (1/8*((sqrt(3) - 4)*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) + 3)*sqrt(64/(((sqrt(3) - 4)*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) + 3)^2 + (sqrt(3) + sqrt(16/((sqrt(3) - 4)^2 + 1) - 1))^2) - 1) + 1/8*sqrt(3) + 1/8*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1), 1/8*(sqrt(3) + sqrt(16/((sqrt(3) - 4)^2 + 1) - 1))*sqrt(64/(((sqrt(3) - 4)*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) + 3)^2 + (sqrt(3) + sqrt(16/((sqrt(3) - 4)^2 + 1) - 1))^2) - 1) - 1/8*(sqrt(3) - 4)*sqrt(16/((sqrt(3) - 4)^2 + 1) - 1) + 5/8), (0, 1), (5/6, 1/6*sqrt(11)), (11/6, 1/6*sqrt(11)), (-1/60*sqrt(385) + 17/12, -7/60*sqrt(35) + 1/12*sqrt(11)), (1/60*sqrt(385) + 17/12, 7/60*sqrt(35) + 1/12*sqrt(11)), (1/12*sqrt(11)*sqrt(3) + 13/12, -1/12*sqrt(11) + 1/12*sqrt(3)), (4/3, 1/6*sqrt(11) + 1/2*sqrt(3))]\n",
    "\n",
    "# udGraph generates unit-distance graph with exact arithmetic\n",
    "\n",
    "def udGraph(coords):\n",
    "    edges = []\n",
    "    for i in range(0,len(coords)):\n",
    "        for j in range(i + 1,len(coords)):\n",
    "            if (coords[i][0] - coords[j][0])^2 + (coords[i][1] - coords[j][1])^2 == 1:\n",
    "                edges.append((i,j))\n",
    "    return Graph(edges)\n",
    "\n",
    "# generating the graphs G27 and G118\n",
    "\n",
    "G27 = udGraph(G27coords) # 27 vertices, 57 edges\n",
    "\n",
    "print \"generated G27, a unit-distance graph on\",G27.order(),\"vertices and\",G27.size(),\"edges\"\n",
    "\n",
    "G118 = udGraph(G118coords) # 118 vertices, 299 edges\n",
    "\n",
    "print \"generated G118, a unit-distance graph on\",G118.order(),\"vertices and\",G118.size(),\"edges\"\n",
    "\n",
    "# generating G118 with udGraph took a modest computer roughly 20 minutes\n",
    "# to build the graph quickly, it is faster to use approxGraph\n",
    "# we have included enough precision in approxGraph to build the same graph G118\n",
    "#\n",
    "# def approxGraph(coords):\n",
    "#     edges = []\n",
    "#     for i in range(0,len(coords)):\n",
    "#         for j in range(i + 1,len(coords)):\n",
    "#             if RR(0.9999) <= (RR(coords[i][0]) - RR(coords[j][0]))^2 + (RR(coords[i][1]) - RR(coords[j][1]))^2 <= RR(1.0001):\n",
    "#                 edges.append((i,j))\n",
    "#     return Graph(edges)\n",
    "#\n",
    "# G118 = approxGraph(G118coords) # 118 vertices, 299 edges"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "code_folding": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "generated all 7123 biconnected graphs on 8 vertices\n",
      "among these, 366 do not contain any of the 74 forbidden graphs as subgraphs\n",
      "of those remaining, 0 do not embed in G27\n"
     ]
    }
   ],
   "source": [
    "# proof of Theorem 9\n",
    "# this is fast!\n",
    "\n",
    "# generate all 7123 biconnected graphs on 8 vertices \n",
    "N8 = list(graphs.nauty_geng(\"8 -C\"))\n",
    "print \"generated all\",len(N8),\"biconnected graphs on 8 vertices\"\n",
    "\n",
    "# verify that 2984 of these do not contain forbidden subgraphs\n",
    "N8UD = [G for G in N8 if all(G.subgraph_search(H) == None for H in forbiddenGraphs)]\n",
    "print \"among these,\",len(N8UD),\"do not contain any of the 74 forbidden graphs as subgraphs\"\n",
    "\n",
    "# embed all of these in G27\n",
    "N8Leftovers = [G for G in N8UD if G27.subgraph_search(G) == None]\n",
    "print \"of those remaining,\",len(N8Leftovers),\"do not embed in G27\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "code_folding": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "generated all 194066 biconnected graphs on 9 vertices\n",
      "among these, 2984 do not contain any of the 74 forbidden graphs as subgraphs\n",
      "of those remaining, 275 do not embed in G27\n",
      "of those remaining, 2 do not embed in G118\n",
      "those 2 are H1 and H2 with edge sets given by:\n",
      "[(0, 3), (0, 5), (0, 7), (1, 4), (1, 7), (1, 8), (2, 5), (2, 6), (2, 8), (3, 6), (3, 7), (4, 7), (4, 8), (5, 8), (6, 8)]\n",
      "[(0, 3), (0, 5), (0, 7), (1, 4), (1, 6), (1, 7), (2, 5), (2, 6), (2, 8), (3, 7), (3, 8), (4, 6), (4, 8), (5, 7), (6, 8)]\n"
     ]
    }
   ],
   "source": [
    "# proof of Theorem 33\n",
    "# this took a modest computer roughly 5 hours!\n",
    "\n",
    "# generate all 194066 biconnected graphs on 9 vertices\n",
    "N9 = list(graphs.nauty_geng(\"9 -C\"))\n",
    "print \"generated all\",len(N9),\"biconnected graphs on 9 vertices\"\n",
    "\n",
    "# verify that 2984 of these do not contain forbidden subgraphs\n",
    "N9UD = [G for G in N9 if all(G.subgraph_search(H) == None for H in forbiddenGraphs)]\n",
    "print \"among these,\",len(N9UD),\"do not contain any of the 74 forbidden graphs as subgraphs\"\n",
    "\n",
    "# embed as many as possible in G27 (this is much faster than going straight to G118!)\n",
    "N9Leftovers = [G for G in N9UD if G27.subgraph_search(G) == None]\n",
    "print \"of those remaining,\",len(N9Leftovers),\"do not embed in G27\"\n",
    "\n",
    "# embed all but 2 of those remaining in G118\n",
    "N9Leftovers = [G for G in N9Leftovers if G118.subgraph_search(G) == None]\n",
    "print \"of those remaining,\",len(N9Leftovers),\"do not embed in G118\"\n",
    "\n",
    "# report edges of the 2 remaining graphs H1 and H2\n",
    "print \"those 2 are H1 and H2 with edge sets given by:\"\n",
    "for H in N9Leftovers:\n",
    "    print H.edges(labels=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# see also the Mathematica notebook smallUDmathematica.nb\n",
    "# for coordinates for the two remaining graphs H1 and H2 from Appendix B"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  },
  "varInspector": {
   "cols": {
    "lenName": 16,
    "lenType": 16,
    "lenVar": 40
   },
   "kernels_config": {
    "python": {
     "delete_cmd_postfix": "",
     "delete_cmd_prefix": "del ",
     "library": "var_list.py",
     "varRefreshCmd": "print(var_dic_list())"
    },
    "r": {
     "delete_cmd_postfix": ") ",
     "delete_cmd_prefix": "rm(",
     "library": "var_list.r",
     "varRefreshCmd": "cat(var_dic_list()) "
    }
   },
   "types_to_exclude": [
    "module",
    "function",
    "builtin_function_or_method",
    "instance",
    "_Feature"
   ],
   "window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

